The AdS Virasoro-Shapiro Amplitude

We present a constructive method to compute the AdS Virasoro-Shapiro amplitude, order by order in AdS curvature corrections. At kth order the answer takes the form of a genus zero world-sheet integral involving weight 3k single-valued multiple polylogarithms. The coefficients in our ansatz are fixed, order by order, by requiring: crossing symmetry; the correct supergravity limit; the correct structure of poles, determined by dispersive sum rules; and the dimensions of the first few Konishi-like operators, available from integrability. We explicitly construct the first two curvature corrections. Our final answer then reproduces all localisation results and all CFT data available from integrability, to this order, and produces a wealth of new CFT data for planar N=4 SYM at strong coupling.

==> anc/AdS_VS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    442159,      12390]
NotebookOptionsPosition[    439647,      12336]
NotebookOutlinePosition[    440043,      12352]
CellTagsIndexPosition[    440000,      12349]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["OPE data", "Section",
 CellChangeTimes->{{3.895824315121669*^9, 
  3.895824317022225*^9}},ExpressionUUID->"2f3a4984-fbdc-41e3-b7c9-\
c0fae59a1a22"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "0", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"5ecd96f0-6a84-4161-8e4e-3a0270d4469d"]], \
"Subsection",
 CellChangeTimes->{{3.895824486592124*^9, 
  3.895824489888073*^9}},ExpressionUUID->"67e3e1cd-11e4-476c-b94d-\
26bb3252082a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f0tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["3", "4"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["53", "512"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["513", "1024"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["405", "1024"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["1", "18"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["5", "12"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["7", "36"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["218581", "6291456"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["734875", "3145728"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["3428125", "9437184"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["10390625", "37748736"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["390625", "4194304"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["19589", "819200"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["140847", "819200"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["19935", "65536"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["477981", "1638400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["269001", "1638400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["72171", "1638400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["4238732261", "241591910400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["42423586961", "322122547200"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["441167833771", "1739461754880"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["244148381323", "869730877440"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["32726775277", "161061273600"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["804771984401", "8697308774400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["179936733613", "8697308774400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["33", "2450"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["689", "6615"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["5633", "26460"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["701", "2700"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["484", "2205"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["88", "675"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["1664", "33075"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["64", "6615"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["460957324955723", "43100855808819200"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["26019318421377", "307863255777280"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["388960330386123", "2155042790440960"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["103835267713107", "439804651110400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["957094093774431", "4310085580881920"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["1677244585815513", "10775213952204800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["854391189267837", "10775213952204800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["460077714927549", "17240342323527680"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["388905471734337", "86201711617638400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["859649443049", "98627481501696"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["5371697949781", "76710263390208"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["53382326804375", "345196185255936"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["10517740236875", "49313740750848"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["2772986171875", "12785043898368"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["58867226171875", "345196185255936"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["142859716796875", "1380784741023744"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["7125244140625", "153420526780416"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["19195556640625", "1380784741023744"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["2899169921875", "1380784741023744"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["26252187296852143161571", "3619644351509283471360000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["4069838021795514177737", "68945606695414923264000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["193789459519309912660193", "1447857740603713388544000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["49740889068106822496713", "258546025107805962240000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["5966299103591389525721", "28727336123089551360000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["514692696292926906077213", "2895715481207426777088000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["70557232921005216755941", "579143096241485355417600"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["60357058799886741299", "919274755938865643520"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["191468894312845972686281", "7239288703018566942720000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["103420021948268997778081", "14478577406037133885440000"]}],
      ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox["672749994932560009201", "689456066954149232640000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["13416215129", "2185666560000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["7356168671", "145711104000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["774457441", "6623232000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["4403057", "25344000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["47747419011", "242851840000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["360528129", "2007040000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["6547746699", "48570368000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["364750047", "4415488000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["20188197", "501760000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["32535999", "2207744000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox["125951517", "34693120000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox["110008287", "242851840000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["17014101914487240834572726063", 
       "3229116578851725066494803968000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["23523674173253332500904860677", 
       "538186096475287511082467328000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["166334644489694281806172209827", 
       "1614558289425862533247401984000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["1450973236433085090630002869121", 
       "9226047368147785904270868480000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["1326905010433591648456877522887", 
       "7175814619670500147766231040000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["7915609614677295976317189473", 
       "44478189791346075296071680000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["2313442943857849715315872205959", 
       "16145582894258625332474019840000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["69347414655639332521904754601", 
       "717581461967050014776623104000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["158013438119333934997397233007", 
       "2935560526228840969540730880000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["129102854788309509114542892097", 
       "5381860964752875110824673280000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox["6204037389563412811200514843", 
       "768837280678982158689239040000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox["39373932804848568734124186571", 
       "21527443859011500443298693120000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox["542800770374370512771595361", 
       "2583293263081380053195843174400"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895824642107953*^9, 
  3.8958246459899*^9}},ExpressionUUID->"4b0d3238-9c68-4e2b-b14a-bb3fe16f4008"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "1", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"84b966e8-2135-4760-a6e4-87de301ef142"]], \
"Subsection",
 CellChangeTimes->{{3.895824486592124*^9, 
  3.8958244975044527`*^9}},ExpressionUUID->"2e7d6376-6f17-4233-9758-\
854da360f054"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0\[Tau]2tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      SqrtBox["2"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["907", 
       RowBox[{"512", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2547", " ", 
        SqrtBox["3"]}], "1024"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1755", " ", 
        SqrtBox["3"]}], "1024"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["565", "108"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["161", "72"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["175", "216"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["163", "36"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["1212239", 
       RowBox[{"786432", " ", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3137725", " ", 
        SqrtBox["5"]}], "1572864"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"41786875", " ", 
        SqrtBox["5"]}], "14155776"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"59828125", " ", 
        SqrtBox["5"]}], "28311552"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"703125", " ", 
        SqrtBox["5"]}], "1048576"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["3078703", 
       RowBox[{"2048000", " ", 
        SqrtBox["6"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1803909", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "512000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"98811", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"22774311", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "4096000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2451627", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "819200"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"312741", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "409600"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["48473475821719", 
       RowBox[{"32614907904000", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1518561168299", " ", 
        SqrtBox["7"]}], "966367641600"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"77164620616601", " ", 
        SqrtBox["7"]}], "26091926323200"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"207482633642263", " ", 
        SqrtBox["7"]}], "65229815808000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5382877168949", " ", 
        SqrtBox["7"]}], "2415919104000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"25519661420407", " ", 
        SqrtBox["7"]}], "26091926323200"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1825072583789", " ", 
        SqrtBox["7"]}], "8697308774400"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["61690973", 
       RowBox[{"83349000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["26249831", 
       RowBox[{"4630500", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["1172599", 
       RowBox[{"102900", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["2570713", 
       RowBox[{"189000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["4327577", 
       RowBox[{"385875", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"688556", " ", 
        SqrtBox["2"]}], "212625"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"360568", " ", 
        SqrtBox["2"]}], "297675"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"496", " ", 
        SqrtBox["2"]}], "2205"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["365164335298760679", "94283122081792000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["1116687075846562351", "2262794929963008000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["19254292008765687", "2357078052044800"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["11555408152404549", "1099511627776000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["3655391440432626639", "377132488327168000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["313278923728754973", "47141561040896000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["44490396143912121", "13469017440256000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["9326105724139101", "8620171161763840"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["7648474277441961", "43100855808819200"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["1793260151605177", 
       RowBox[{"1208186648395776", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["9555097914217453", 
       RowBox[{"805457765597184", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6269818019900375", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "1208186648395776"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"304817225669875", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "43149523156992"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"118665346609375", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "16780370116608"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"942663919140625", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "172598092627968"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5233102138671875", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "1610915531194368"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"164165283203125", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "115065395085312"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"143914794921875", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "345196185255936"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"42327880859375", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "690392370511872"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["188789724832565760966705347", 
       RowBox[{"126687552302824921497600000", " ", 
        SqrtBox["11"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"92750123187480776034210127", " ", 
        SqrtBox["11"]}], "84458368201883280998400000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"41742320582197707643523803", " ", 
        SqrtBox["11"]}], "16891673640376656199680000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"10602089808903005714530141", " ", 
        SqrtBox["11"]}], "3016370292924402892800000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"26365267660842722990298569", " ", 
        SqrtBox["11"]}], "7038197350156940083200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"228699778583256975024875647", " ", 
        SqrtBox["11"]}], "72392887030185669427200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1079511155081408503672636561", " ", 
        SqrtBox["11"]}], "506750209211299685990400000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"761887417536854509353013", " ", 
        SqrtBox["11"]}], "675666945615066247987200"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"16121007866258373186028261", " ", 
        SqrtBox["11"]}], "36196443515092834713600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1704264774352833239176487", " ", 
        SqrtBox["11"]}], "14478577406037133885440000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"11", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3608386336456458231169", " ", 
        SqrtBox["11"]}], "229818688984716410880000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["3780412929502267", 
       RowBox[{"5048889753600000", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["10088648268911", 
       RowBox[{"1643518800000", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["648579736319497", 
       RowBox[{"45898997760000", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["454943664519151", 
       RowBox[{"21856665600000", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"51885457608531", " ", 
        SqrtBox["3"]}], "6678425600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5417965094331", " ", 
        SqrtBox["3"]}], "772710400000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"60662471004369", " ", 
        SqrtBox["3"]}], "11687244800000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"242094059793", " ", 
        SqrtBox["3"]}], "77271040000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2319844938813", " ", 
        SqrtBox["3"]}], "1545420800000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"29807088831", " ", 
        SqrtBox["3"]}], "55193600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1131437889", " ", 
        SqrtBox["3"]}], "8673280000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"12", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7737249519", " ", 
        SqrtBox["3"]}], "485703680000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["1403961590438255616726092754996049", 
       RowBox[{"932407412143435612950374645760000", " ", 
        SqrtBox["13"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"297850170818700295950039216840899", " ", 
        SqrtBox["13"]}], "310802470714478537650124881920000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"419095154554099006589591301552223", " ", 
        SqrtBox["13"]}], "186481482428687122590074929152000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"907453772145304871073954261674611", " ", 
        SqrtBox["13"]}], "266402117755267317985821327360000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"128516403350409257422395039603551", " ", 
        SqrtBox["13"]}], "32375257366091514338554675200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"291362244839450409350951157351679", " ", 
        SqrtBox["13"]}], "77058463813507075450444185600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9352242439177261769711845212524383", " ", 
        SqrtBox["13"]}], "3108024707144785376501248819200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"46129676883164890178000723563561", " ", 
        SqrtBox["13"]}], "23022405238109521307416657920000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"28269250490227199311950010921027", " ", 
        SqrtBox["13"]}], "25686154604502358483481395200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"409486902039297733786166189399371", " ", 
        SqrtBox["13"]}], "847643101948577829954886041600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"921702942208770534871764724811", " ", 
        SqrtBox["13"]}], "5766279605092366190169292800000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"430897092027545406052807467671", " ", 
        SqrtBox["13"]}], "12109187170693968999355514880000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]2", "[", 
       RowBox[{"13", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1294371067815806607378419707", " ", 
        SqrtBox["13"]}], "322911657885172506649480396800"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"(", 
        RowBox[{"405", "+", 
         RowBox[{"64", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["3", "256"], " ", 
       RowBox[{"(", 
        RowBox[{"1901", "+", 
         RowBox[{"512", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "256"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "387"}], "+", 
         RowBox[{"512", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"405", " ", 
        RowBox[{"(", 
         RowBox[{"1399", "+", 
          RowBox[{"576", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"5999", "+", 
          RowBox[{"32832", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4341"}], "+", 
          RowBox[{"3392", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"37199", "+", 
          RowBox[{"110592", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "41472"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{"7069", "+", 
          RowBox[{"4096", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "4608"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "24515"}], "+", 
        RowBox[{"36864", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "3456"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "48419"}], "+", 
        RowBox[{"36864", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "20736"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32976763"}], "+", 
          RowBox[{"78984000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "2717908992"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"109375", " ", 
        RowBox[{"(", 
         RowBox[{"442903", "+", 
          RowBox[{"1368000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "10871635968"]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"78125", " ", 
        RowBox[{"(", 
         RowBox[{"10293", "+", 
          RowBox[{"8000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "134217728"]}], ",", 
     
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "134593543"}], "+", 
          RowBox[{"141096000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "301989888"]}], ",", 
     
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1354447217"}], "+", 
        RowBox[{"1049188800", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "603979776"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"189", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "89263337"}], "+", 
          RowBox[{"291340800", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "2621440000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2187", " ", 
        RowBox[{"(", 
         RowBox[{"152741", "+", 
          RowBox[{"566784", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "104857600"]}], ",", 
     
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"24057", " ", 
        RowBox[{"(", 
         RowBox[{"13645", "+", 
          RowBox[{"13824", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "104857600"]}], ",", 
     
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "38374723"}], "+", 
          RowBox[{"51033600", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "20971520"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "17418335303"}], "+", 
        RowBox[{"16225574400", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "1310720000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "954638111"}], "+", 
          RowBox[{"752217600", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "1310720000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"117649", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4621840885643"}], "+", 
          RowBox[{"7321400856000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "31310311587840000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5764801", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1028879561"}], "+", 
          RowBox[{"4005691200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "1159641169920000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3107227739", " ", 
        RowBox[{"(", 
         RowBox[{"1517329", "+", 
          RowBox[{"7310016", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "2504824927027200"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"25705247659", " ", 
        RowBox[{"(", 
         RowBox[{"16901", "+", 
          RowBox[{"21952", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "278313880780800"]}],
      ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2401", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "119476375872079"}], "+", 
          RowBox[{"129649322577600", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "12524124635136000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"49", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "414125055311179"}], "+", 
          RowBox[{"366539791343040", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "1391569403904000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "236154395087288351"}], "+", 
        RowBox[{"188423517451780800", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "109586090557440000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1199519784523"}], "+", 
        RowBox[{"965667225600", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "560105280000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["480787923101", "31116960000"]}], "+", 
       FractionBox[
        RowBox[{"88192", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "6615"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2067633075667", "74680704000"]}], "+", 
       FractionBox[
        RowBox[{"180256", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "6615"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["206557222663", "7620480000"]}], "+", 
       FractionBox[
        RowBox[{"22432", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "675"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["40588378517", "2593080000"]}], "+", 
       FractionBox[
        RowBox[{"61952", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "2205"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["404291173", "102060000"]}], "+", 
       FractionBox[
        RowBox[{"11264", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "675"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1704911", "1786050"], "+", 
       FractionBox[
        RowBox[{"212992", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "33075"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["19837", "26460"], "+", 
       FractionBox[
        RowBox[{"8192", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "6615"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2265200397234097547963"}], "+", 
          RowBox[{"1927719263202979176000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "422388386926428160000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "401387044713441313489"}], "+", 
          RowBox[{"325251488488758148800", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "1689553547705712640000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2649229207409029607001", "84477677385285632000"]}], "+", 
       
       FractionBox[
        RowBox[{"31505786761275963", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "1077521395220480"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["87410854931582540727", "2462906046218240000"]}], "+", 
       FractionBox[
        RowBox[{"8410656684761667", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "219902325555200"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["22523849369371276892937", "844776773852856320000"]}], 
       "+", 
       FractionBox[
        RowBox[{"77524621595728911", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "2155042790440960"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5438207660218851019491", "422388386926428160000"]}], "+", 
       FractionBox[
        RowBox[{"135856811451056553", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "5387606976102400"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["25831228594459506543", "8620171161763840000"]}], "+", 
       FractionBox[
        RowBox[{"69205686330694797", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "5387606976102400"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["225033358788721737", "551690954352885760"], "+", 
       FractionBox[
        RowBox[{"37266294909131469", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "8620171161763840"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["960553303464730797", "2758454771764428800"], "+", 
       FractionBox[
        RowBox[{"31501343210481297", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "43100855808819200"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "59861327475138084893"}], "+", 
        RowBox[{"50536934311539648000", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "3608450789875384320"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2671647336708745037"}], "+", 
          RowBox[{"2410660466762688000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "9742817132663537664"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "208568753208147369781"}], "+", 
        RowBox[{"169839221164304832000", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "97428171326635376640"]}], ",", 
     
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["59383118753970159125", "1391831018951933952"]}], "+", 
       FractionBox[
        RowBox[{"262943505921875", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "6164217593856"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["166274359568828125", "4454877518364672"]}], "+", 
       FractionBox[
        RowBox[{"69324654296875", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "1598130487296"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["32658438688305546875", "1391831018951933952"]}], "+", 
       FractionBox[
        RowBox[{"1471680654296875", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "43149523156992"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["129307465378583984375", "12990422843551383552"]}], "+", 
       FractionBox[
        RowBox[{"3571492919921875", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "172598092627968"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["194715441162109375", "88370223425519616"]}], "+", 
       FractionBox[
        RowBox[{"178131103515625", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "19177565847552"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["4879718017578125", "37872952896651264"], "+", 
       FractionBox[
        RowBox[{"479888916015625", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "172598092627968"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["4610260009765625", "29456741141839872"], "+", 
       FractionBox[
        RowBox[{"72479248046875", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "172598092627968"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"14641", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "142121902208970813641557097"}], "+", 
          RowBox[{"125562757242263612831067200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "56756023431665564830924800000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1771561", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "838070693096236383115067"}], "+", 
          RowBox[{"799061342040757096593600", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "30405012552677981159424000000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "30162593586481499559246953636609"}], "+", 
        RowBox[{"24654836207712958917904786305600", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], 
       "14047115799337227295653888000000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1331", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1208396924847620589742824481"}], "+", 
          RowBox[{"1015239593800626445791848000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "94593372386109274718208000000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1118656980956446825187093901541", 
         "23648343096527318679552000000"]}], "+", 
       FractionBox[
        RowBox[{"721922191534558132612241", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "14363668061544775680000"]}]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["25374186119033140959515182004119", 
         "729720301264271547826176000000"]}], "+", 
       FractionBox[
        RowBox[{"62277816251444155635342773", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "1447857740603713388544000"]}]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["97789444589124437326177536538717", 
         "5108042108849900834783232000000"]}], "+", 
       FractionBox[
        RowBox[{"8537425183441631227468861", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "289571548120742677708800"]}]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["667052124124729520428944253", 
         "90809637490664903729479680"]}], "+", 
       FractionBox[
        RowBox[{"7303204114786295697179", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "459637377969432821760"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9094114534362766157040126929", 
         "5791430962414853554176000000"]}], "+", 
       FractionBox[
        RowBox[{"23167736211854362695040001", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "3619644351509283471360000"]}]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "18"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["9127899730831541665996573", 
        "1389943430979564853002240000"], "+", 
       FractionBox[
        RowBox[{"12513822655740548731147801", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "7239288703018566942720000"]}]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"11", ",", "20"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["299496065925886033187027", "4412518828506555088896000"], 
       "+", 
       FractionBox[
        RowBox[{"81402749386839761113321", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "344728033477074616320000"]}]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "6478400216969226708137"}], "+", 
        RowBox[{"5426369507449465344000", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "373213930586112000000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "393529473172195469281"}], "+", 
        RowBox[{"342772910514716774400", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "10178561743257600000"]}], ",", 
     
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1823423823866101507"}], "+", 
        RowBox[{"1684132528167936000", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "33659265024000000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12397109964545936503"}], "+", 
          RowBox[{"12423802030791782400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "658225627136000000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2414292670705970363251"}], "+", 
        RowBox[{"1979327661922443571200", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "1119641791758336000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1759527715327456497", "38079168512000000"]}], "+", 
       FractionBox[
        RowBox[{"3244753161", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "62720000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["137365572945452177079", "4607579389952000000"]}], "+", 
       FractionBox[
        RowBox[{"58929720291", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "1517824000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["10225994866595847", "692348518400000"]}], "+", 
       FractionBox[
        RowBox[{"3282750423", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "137984000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["410784771908097", "78675968000000"]}], "+", 
       FractionBox[
        RowBox[{"181693773", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "15680000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "18"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["38310040452051", "35323904000000"]}], "+", 
       FractionBox[
        RowBox[{"292823991", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "68992000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "20"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["157398475293", "4440719360000"]}], "+", 
       FractionBox[
        RowBox[{"1133563653", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "1084160000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"12", ",", "22"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["876436022529", "31085035520000"], "+", 
       FractionBox[
        RowBox[{"990074583", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "7589120000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"169", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "800815011170765110141516995880712033"}], "+", 
          RowBox[{"669464948031451240309751610978878400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "7658172878404751167699077090508800000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"28561", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19487367585500873959591614578527417"}], "+", 
          RowBox[{"16806216264358961555425619481332160", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "13784711181128552101858338762915840000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"62748517", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "73873284978938969975118699699223"}], "+", 
          RowBox[{"66729301436272359367815785893440", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "78769778177877440582047650073804800000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"815730721", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2709120967406356605671529469153"}], "+", 
          RowBox[{"2607841265518735838505588875200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "34036323904021116300884787068928000000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"137858491849", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2372707679815647261711838549"}], "+", 
          RowBox[{"2485436924367369651685406400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "5696161645094443017296834199552000000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "3883466587299083806653259601952528236333"}], "+", 
        RowBox[{"3191413143188673899211962579645906193600", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], 
       "1792012453546711773241584039179059200000"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["28504929031388292981326966515972082219081", 
         "689235559056427605092916938145792000000"]}], "+", 
       FractionBox[
        RowBox[{"390971857511976601888382402807071", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        "8072791447129312666237009920000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2209092160028427709253399286364067474341", 
         "91898074540857014012388925086105600000"]}], "+", 
       FractionBox[
        RowBox[{"11719713076803047196201903527569", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        "358790730983525007388311552000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1026955014568135351876666923021195803", 
         "94151432150321372186724532224000000"]}], "+", 
       FractionBox[
        RowBox[{"26704271042167435014560132378183", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        "1467780263114420484770365440000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "18"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["20484535432330975628514307851239486149", 
         "5696161645094443017296834199552000000"]}], "+", 
       FractionBox[
        RowBox[{"21818382459224307040357748764393", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        "2690930482376437555412336640000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "20"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4025503540056399219917065797098477", 
         "5535628420888671542562521088000000"]}], "+", 
       FractionBox[
        RowBox[{"1048482318836216765092887008467", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        "384418640339491079344619520000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "22"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["774964172354624317490097659985791", 
         "18599711494185936383010070855680000"]}], "+", 
       FractionBox[
        RowBox[{"6654194644019408116066987530499", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        "10763721929505750221649346560000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"13", ",", "24"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["913450188729238746761860900969", 
        "82665384418604161702266981580800"], "+", 
       FractionBox[
        RowBox[{"91733330193268616658399616009", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        "1291646631540690026597921587200"]}]}]}], "}"}]}], ";"}]}], "Input",Ex\
pressionUUID->"87d41961-1abb-4e8f-bab4-d69a75a61175"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "2", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"28e329bf-68a0-4699-9856-53cad29da0b5"]], \
"Subsection",
 CellChangeTimes->{{3.8958245221039658`*^9, 
  3.89582452496502*^9}},ExpressionUUID->"9032927a-acac-49a2-9b47-\
1fc5145d2a58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0\[Tau]22tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["27", "2"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "8"}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["38619", "1024"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["22815", "1024"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["16133", "1536"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["172345", "2592"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["3703", "144"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["54383", "864"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["295", "24"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["2999559437", "212336640"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["137030075", "1572864"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["1723598125", "14155776"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["3472328125", "42467328"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["6328125", "262144"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["4065633", "204800"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["992716591", "61440000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["565788861", "5120000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["7458039", "40960"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["6577602381", "40960000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["134778249", "1638400"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["12573918956101261", "684913065984000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["29043000709070341", "217432719360000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["95818244078703517", "391378894848000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["249487037997264053", "978447237120000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["2080794849842653", "12079595520000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["5685720284248543", "78275778969600"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["129580153449019", "8697308774400"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["7688", "735"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["52226434", "893025"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["72406235177", "3500658000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["81232463899", "518616000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["1441944678247", "4667544000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["17144704237", "47628000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["31196386199", "108045000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["515801242", "3189375"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["21954016508122678069", "950373870584463360"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["169571139631874416263", "942831220817920000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["493676935119208914579", "1319963709145088000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["2272305364543329723", "4810363371520000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["281390073064580391867", "659981854572544000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["1883430594494088958197", "6599818545725440000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["18606671664851919051", "134690174402560000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["189422383392905409", "4310085580881920"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["150419994123025233", "21550427904409600"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["19477051634015087083", "761157588489338880"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["17194743813715151039", "84573065387704320"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["16742182324877036375", "38057879424466944"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["802227796956729625", "1359209979445248"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["818593958695015625", "1409551089795072"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["597939507186484375", "1359209979445248"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["25995135182275390625", "101487678465245184"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["75874830810546875", "690392370511872"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["9262322998046875", "295882444505088"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["3089935302734375", "690392370511872"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["12351105173517615175374633222659", 
       "438972368729288352989184000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["80539297259129275079465626619", 
       "354725146447909780193280000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["385078159143026545592334098743", 
       "760125313816949528985600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["676736673680209013835565600273", 
       "950156642271186911232000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["110633613239242146513692907499", 
       "147802144353295741747200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["14167971250756911973181170245157", 
       "22803759414508485869568000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["65712951052345777964259652020559", 
       "159626315901559401086976000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["5055418756773692195545426517", 
       "23648343096527318679552000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["6413905177365432735457704719", 
       "77563807532341788672000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["927886021496303793350914817", 
       "43435732218111401656320000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"11", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox["212894793850931035638971", "76606229661572136960000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox["1632559648509", "971407360000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox["3906562738167", "277544960000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["5856475902323847209261", "23325870661632000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["730368013324322892637", "1272320217907200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["4229106321558493057", "5048889753600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["133498475986462718667", "143986855936000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["982630038578165343", "1189974016000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["17346924878496015699", "28797371187200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["3870962567931933", "10817945600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["18226807896229497", "108179456000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["23876237326941", "401408000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["119489612171764503211", "3887645110272000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["778906470519946129672204986500878075121", 
       "23333495488889476214083125510144000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["98859187874929147453680946619789108093", 
       "358976853675222710985894238617600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["230550365962034879261807119993992437963", 
       "358976853675222710985894238617600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["247658094629745278234140783589844586817", 
       "256412038339444793561353027584000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["1333897436062826272407003414963189507841", 
       "1196589512250742369952980795392000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["6230301666300143411096876304509086331", 
       "5933501713640044809684202291200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["8888021577143824972055253662353489998059", 
       "10769305610256681329576827158528000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["389233071769853225263660430104533698137", 
       "717953707350445421971788477235200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["791382619998432663508813639577929459", 
       "2697046233472747640765546496000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["3760667862147199117985296877134037341", 
       "29667508568200224048421011456000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox["3565641289707732879314254260841229", 
       "86494194076385492852539392000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox["654391143474167757239440468455157", 
       "72655123024163813996133089280000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]22", "[", 
       RowBox[{"13", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox["40125503102290004828731010917", 
       "40363957235646563331185049600"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]4plusf2\[Tau]2tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"413", "+", 
         RowBox[{"16", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "537"}], " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"416", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["27", "256"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"615", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"128", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2485897"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"1429920", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "147456"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3235"}], " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"146592", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"45", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"52129", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"19872", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "5126047"}], "+", 
        RowBox[{"5677056", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "41472"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"89723", "+", 
          RowBox[{"435200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "13824"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{"153939", "+", 
          RowBox[{"88064", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "9216"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "10075349"}], "+", 
        RowBox[{"6119424", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "248832"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "1165942122233"}], " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"758973280500", " ", 
         SqrtBox["5"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "50960793600"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "10080768943"}], " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"8719182000", " ", 
           SqrtBox["5"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "452984832"]}], ",", 
     
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2659225937"}], " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"4636134000", " ", 
           SqrtBox["5"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "4076863488"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"21875", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2831461", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"12615000", " ", 
           SqrtBox["5"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "2717908992"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"234375", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5803", " ", 
           SqrtBox["5"]}], "+", 
          RowBox[{"4600", " ", 
           SqrtBox["5"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "33554432"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"19", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5311226233"}], " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"3644254080", " ", 
           SqrtBox["6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "3932160000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "27956341751"}], " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"22526647200", " ", 
           SqrtBox["6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "1638400000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "9933436967"}], " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{"11095963200", " ", 
         SqrtBox["6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "52428800"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"189", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5698701083"}], " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"13517308800", " ", 
           SqrtBox["6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "13107200000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"729", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2834989", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"15071616", " ", 
           SqrtBox["6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "104857600"]}], ",", 
     
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"8019", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"165389", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"174528", " ", 
           SqrtBox["6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "52428800"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "5241626805033647491"}], " ", 
         SqrtBox["7"]}], "+", 
        RowBox[{"3733026391047133600", " ", 
         SqrtBox["7"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "182643484262400000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2401", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8348008403135617"}], " ", 
           SqrtBox["7"]}], "+", 
          RowBox[{"6573844781172000", " ", 
           SqrtBox["7"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "104367705292800000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"343", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "10881701463373469"}], " ", 
           SqrtBox["7"]}], "+", 
          RowBox[{"10388102557838880", " ", 
           SqrtBox["7"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "12524124635136000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"16807", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2110939731541439"}], " ", 
           SqrtBox["7"]}], "+", 
          RowBox[{"2848636553296800", " ", 
           SqrtBox["7"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "156551557939200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"823543", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1573516604039"}], " ", 
           SqrtBox["7"]}], "+", 
          RowBox[{"4521845008800", " ", 
           SqrtBox["7"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "17394617548800000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"443889677", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24439049", " ", 
           SqrtBox["7"]}], "+", 
          RowBox[{"176636768", " ", 
           SqrtBox["7"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "834941642342400"]}],
      ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3672178237", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1109075", " ", 
           SqrtBox["7"]}], "+", 
          RowBox[{"1525664", " ", 
           SqrtBox["7"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "278313880780800"]}],
      ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "10017621349022093"}], " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"7327579968307200", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "156829478400000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "11951534259494803"}], " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"9352523567923200", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "26138246400000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2540335347292133"}], " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"2255504874577920", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "3136589568000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2514565484628377"}], " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"2746256254156800", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "3200601600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "994472454675703"}], " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"1540462126694400", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "2178187200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3948739331"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"12626124800", " ", 
           SqrtBox["2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "340200000"]}], ",", 
     
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"29520065", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"335511552", " ", 
           SqrtBox["2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "28576800"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"562443", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"999424", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "35280"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1594323", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11854328284392925231"}], "+", 
          RowBox[{"14393123821992157200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "14783593542424985600000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"17537553", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "65522695328314241"}], "+", 
          RowBox[{"112110682378734900", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "1847949192803123200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"15109399071", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "112180938049"}], "+", 
          RowBox[{"377033502600", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "10775213952204800000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"847288609443", " ", 
        RowBox[{"(", 
         RowBox[{"2311963", "+", 
          RowBox[{"56356560", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "275845477176442880"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"129635157244779", " ", 
        RowBox[{"(", 
         RowBox[{"131543", "+", 
          RowBox[{"301968", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"729", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "101329840253413692071"}], "+", 
          RowBox[{"99529793656959128400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "43100855808819200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18856530402382754308459"}], "+", 
          RowBox[{"16122886048676788241490", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "36958983856062464000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "84616569509791046659692373"}], "+", 
        RowBox[{"63131120480704863970227600", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "798314051290949222400000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "195377327510682698010551"}], "+", 
          RowBox[{"152909218636780714282440", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "739179677121249280000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "198692256448933602381077"}], " ", 
         SqrtBox["10"]}], "+", 
        RowBox[{"150501439690044646392000", " ", 
         SqrtBox["10"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "5114978994648357273600"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "68127309940124134546363"}], " ", 
         SqrtBox["10"]}], "+", 
        RowBox[{"53459042676930629020800", " ", 
         SqrtBox["10"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "227332399762149212160"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5026939628159581293803"}], " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"4209056348696524080000", " ", 
           SqrtBox["10"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "204599159785934290944"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "221277235056115791241"}], " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"204605701042550220000", " ", 
           SqrtBox["10"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "7307112849497653248"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"15625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "19884488234624893"}], " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"21237721553777400", " ", 
           SqrtBox["10"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "473609166171144192"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"171875", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "69729699192669143"}], " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"92008236794544000", " ", 
           SqrtBox["10"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "29228451397990612992"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"25390625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "627268217532197"}], " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"1152298136304000", " ", 
           SqrtBox["10"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "90932959904859684864"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"48828125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "112461248659"}], " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"383532120000", " ", 
           SqrtBox["10"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "132555335138279424"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"20751953125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "129333"}], " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"87880000", " ", 
           SqrtBox["10"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "44185111712759808"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"579833984375", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"309001", " ", 
           SqrtBox["10"]}], "+", 
          RowBox[{"924800", " ", 
           SqrtBox["10"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "88370223425519616"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "688859275673771272302737637654446563"}], " ", 
         SqrtBox["11"]}], "+", 
        RowBox[{"528024512455825803916292416479765600", " ", 
         SqrtBox["11"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], 
       "16224418748234497526480240640000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"121", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "82499970624763552820679326828759"}], " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"64964786213015639574102017431200", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "29796912301624421536235520000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1331", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9638732029630841037923524540427"}], " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"7973411979784494764738337674400", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "17878147380974652921741312000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"161051", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "18783251320615024328737031173"}], " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"16735533043351257313648192800", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "3192526318031188021739520000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"19487171", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12874841727068774258938347"}], " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"12737639754396314432197600", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "275897336126152051261440000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2357947691", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "861499371214432594848095"}], " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"986079470740228294857504", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "3064825265309940500869939200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3709051717943", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "52505210938931192820869"}], " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"73965507866229948645600", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "536344421429239587652239360000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"34522712143931", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "967632939924426431"}], " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"1869251571537688800", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "238375298412995372289884160000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"71013218880066067", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "115732728593047"}], " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"392346375775200", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "260614393308668409937920000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9603493541486581649", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "161548229"}], " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"4088704224", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "1389943430979564853002240000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"11", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5559917313492231481", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"417229", " ", 
           SqrtBox["11"]}], "+", 
          RowBox[{"1661088", " ", 
           SqrtBox["11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "2451399349170308382720000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "102324385478103923604329159"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"79186365446934211467724800", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "1108445373840752640000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "479119378687898670435814889"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"378680981299366160586124800", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "646593134740439040000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "367540249228539985077863"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"301881686385128072509440", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "223928358351667200000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2839854919808609009620799"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"2470326500998145322086400", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "1244046435287040000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "697948481460059960625853"}], " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"657339871288249053273600", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "886959032565760000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4008161052236682132361"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"4202150243182196659200", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "2094354268160000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"117", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4644296367756721421411"}], " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"5629360116983905209600", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "443479516282880000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"22599", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "64794673355011"}], " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"96115026792960", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "2423219814400000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"37179", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1398664978379639"}], " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"2798851565260800", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "242321981440000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"124659", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32840624791"}], " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"109429747200", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "88309760000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"531441", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11451437"}], " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"155874816", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "2220359680000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"12", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"12223143", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4218655", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"23169024", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "62170071040000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "186598391406033480214051919247915803184704919"}], " ", 
         
         SqrtBox["13"]}], "+", 
        RowBox[{"145536241640815372229378934830547497603261000", " ", 
         SqrtBox["13"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], 
       "3737092637500538510447553381704663040000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "414579451650593319065931861801425807694353"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"328846753639481929126797920117790639769200", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "13267784511836231398038651059306496000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2197", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1859612187685112547836197691479667967417"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"1521029036946625255948181775641919770000", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "4422594837278743799346217019768832000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"371293", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "68294657820725882331122586688609126727"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"58461150301951720845373909078894372500", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "18953977874051759140055215799009280000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"62748517", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "36874787274236322464608629805358356"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"33592095876587437358251066821011175", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "1579498156170979928337934649917440000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"10604499373", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "44292112424276905493880725630397"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"43809288622534013089370450390800", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "365503705560226760276546861137920000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1792160394037", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4530887271572715918359120380387"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"4992125495235653690836862781840", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "8845189674557487598692434039537664000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"302875106592253", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3094446309952942842710334607"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"3933655460278281727289740440", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "1769037934911497519738486807907532800000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"870160181239542869", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7478247010592443259731"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"11556433098423659136600", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "27186226033405296218916708679680000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"164357902468245420727", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "144063374408532256619"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"295392328244037133200", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "299048486367458258408083795476480000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1461920290375446110677", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "468414605102441"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"1525384517950800", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "41517213156665036569218908160000000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5682484168689359032201499", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "84630155"}], " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"815302306", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "387493989462207007979376476160000"]}], ",", 
     RowBox[{
      RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
       RowBox[{"13", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3211838877954855105157369", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"535563", " ", 
           SqrtBox["13"]}], "+", 
          RowBox[{"4332484", " ", 
           SqrtBox["13"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       "10333173052325520212783372697600"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f4tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "75981"}], "+", 
        RowBox[{"29312", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"4096", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"6144", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "2048"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"311363", "-", 
        RowBox[{"1068032", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"262144", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"196608", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "51229"}], "+", 
          RowBox[{"1537024", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"262144", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"196608", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32829175"}], "-", 
          RowBox[{"42470784", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"56733696", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"28366848", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "2097152"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"405", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "74309"}], "+", 
          RowBox[{"1335168", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"331776", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"165888", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "2097152"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"169484197", "-", 
        RowBox[{"211128192", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"52752384", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"26376192", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "3145728"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6766205"}], "+", 
          RowBox[{"48603136", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"16777216", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"6291456", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "1179648"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4086888067", "-", 
        RowBox[{"4836777984", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"1358954496", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"509607936", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "47775744"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1429064675", "-", 
        RowBox[{"2904514560", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"1358954496", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"509607936", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "7962624"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "803724173"}], "-", 
          RowBox[{"11821056", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"1358954496", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"509607936", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "31850496"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"15625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29540109"}], "+", 
          RowBox[{"138320000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"64000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"19200000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "8589934592"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"21875", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16605586477"}], "+", 
          RowBox[{"5446992000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"32832000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"9849600000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "2087354105856"]}], 
     ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"16641037133623", "-", 
          RowBox[{"25614276336000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"10158912000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"3047673600000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "173946175488"]}], 
     ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"125", " ", 
        RowBox[{"(", 
         RowBox[{"2427639345083", "-", 
          RowBox[{"7873907760000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"5686848000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"1706054400000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "1565515579392"]}], 
     ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9067083280184477", "-", 
        RowBox[{"11042799793488000", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"3399371712000000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"1019811513600000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "78275778969600"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"8019", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "87813853"}], "+", 
          RowBox[{"314883072", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"191102976", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"47775744", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "13421772800"]}], 
     ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"729", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3340992389"}], "+", 
          RowBox[{"1329454080", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"7835222016", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"1958805504", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "13421772800"]}], 
     ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"54166654425569", "-", 
        RowBox[{"103434879052800", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"52911636480000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"13227909120000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "67108864000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"63", " ", 
        RowBox[{"(", 
         RowBox[{"19002802701809", "-", 
          RowBox[{"103089588710400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"100687380480000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"25171845120000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "8388608000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"10254634977752287", "-", 
        RowBox[{"14766724931097600", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"5607558512640000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"1401889628160000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "12582912000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5648323919910559", "-", 
        RowBox[{"7135505574220800", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"2339697623040000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"584924405760000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "37748736000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3672178237", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "208301741"}], "+", 
          RowBox[{"612065664", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"481890304", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"103262208", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "17812088369971200"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"443889677", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "173220921211"}], "+", 
          RowBox[{"56267498112", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"481408413696", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"103158945792", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "480926385989222400"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{"16996850821968995602879", "-", 
          RowBox[{"24064199919422057808000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"9052066687007715840000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"1939728575787367680000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "100192997081088000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2401", " ", 
        RowBox[{"(", 
         RowBox[{"13570522540070344153", "-", 
          RowBox[{"22574435747680611200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"10164506890083840000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"2178108619303680000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "20038599416217600000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"16807", " ", 
        RowBox[{"(", 
         RowBox[{"2821112530677016539", "-", 
          RowBox[{"6490992744480092800", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"4017984789772800000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"860996740665600000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "50096498540544000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"823543", " ", 
        RowBox[{"(", 
         RowBox[{"1741701396560177", "-", 
          RowBox[{"16615558505750400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"19784909975040000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"4239623566080000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "16698832846848000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"694256117768222434398461", "-", 
        RowBox[{"905464922419378492348800", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"310220479132611909120000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"66475816956988266240000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "3682092642729984000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "424869693"}], "+", 
        RowBox[{"1053622272", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"1073741824", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"201326592", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "13547520"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "26424167477"}], "+", 
          RowBox[{"4074307584", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"86973087744", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"16307453952", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "2743372800"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11", " ", 
        RowBox[{"(", 
         RowBox[{"17116465892917", "-", 
          RowBox[{"283105606041600", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"380507258880000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"71345111040000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "3919104000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"81875748607588936939", "-", 
        RowBox[{"109618055031336140800", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"38762654969364480000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"7267997806755840000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "351298031616000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"281009525842089404197", "-", 
        RowBox[{"397714598382831206400", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"149873564948889600000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"28101293427916800000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "175649015808000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1100621382638226811363", "-", 
        RowBox[{"1731169012449455308800", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"735185304519966720000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"137847244597493760000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "421557637939200000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"93971644852330391191", "-", 
        RowBox[{"177273455870317363200", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"91490306846883840000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"17154432533790720000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "43016085504000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"13688277714987274381", "-", 
        RowBox[{"36914242234215628800", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"26320321275494400000", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"4935060239155200000", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "14637417984000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"14403906360531", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "258930799"}], "+", 
          RowBox[{"546590592", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"725594112", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"120932352", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "176541105392923443200"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"31381059609", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "100894535185"}], "-", 
          RowBox[{"10117166976", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"393997602816", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"65666267136", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "35308221078584688640"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1678822119", " ", 
        RowBox[{"(", 
         RowBox[{"245871312120481", "-", 
          RowBox[{"5944210742966400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"8547952135680000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"1424658689280000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "13792273858822144000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "99345748605095903232000000"], 
       RowBox[{"(", 
        RowBox[{"204256930567390729507582917067", "-", 
         RowBox[{"290748518613761074265625609600", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"110176095681397790633433600000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"18362682613566298438905600000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "6623049907006393548800000"], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"2756537316500153366954251049", "-", 
          RowBox[{"4226888529906490315148803200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"1742869878078495448235520000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"290478313013082574705920000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"729", " ", 
        RowBox[{"(", 
         RowBox[{"1008645344967558432473191", "-", 
          RowBox[{"1743655673229241244054400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"820581046861724951040000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"136763507810287491840000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "193091834023510016000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"177147", " ", 
        RowBox[{"(", 
         RowBox[{"900921661044800297973523", "-", 
          RowBox[{"1894201879347591136444800", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"1089414124635216038400000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"181569020772536006400000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "66230499070063935488000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5845851", " ", 
        RowBox[{"(", 
         RowBox[{"4756809710497241182657", "-", 
          RowBox[{"14625433834415442460800", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"11570465186745454080000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"1928410864457575680000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "33115249535031967744000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "3576446949783452516352000000"], 
       RowBox[{"(", 
        RowBox[{"1013326076493499760145114036331", "-", 
         RowBox[{"1386209747314220143820936457600", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"501910923757259368797903360000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"83651820626209894799650560000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"115966796875", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1306006941"}], "+", 
          RowBox[{"2330240000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"4096000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"614400000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "11311388598466510848"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"20751953125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "293060897113"}], "-", 
          RowBox[{"129661824000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"1363968000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"204595200000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "101802497386198597632"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1220703125", " ", 
        RowBox[{"(", 
         RowBox[{"2003243050831", "-", 
          RowBox[{"52145872358400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"77463060480000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"11619459072000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "101802497386198597632"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "11784911603669815158374400"], 
       RowBox[{"(", 
        RowBox[{"4000283915298304272129380641", "-", 
         RowBox[{"5571351053807432680499328000", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"2054375219203431247872000000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"308156282880514687180800000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "9166042358409856234291200"], 
       RowBox[{"(", 
        RowBox[{"23458013612445748376060106893", "-", 
         RowBox[{"33654323192879694901954176000", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"12837189906080055226368000000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"1925578485912008283955200000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"125", " ", 
        RowBox[{"(", 
         RowBox[{"9476666051224303434758053", "-", 
          RowBox[{"14365119209815891398067200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"5831869801192294809600000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"874780470178844221440000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "235698232073396303167488"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "235698232073396303167488"], 
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{"54530564194020597884472451", "-", 
          RowBox[{"90054241265219775836544000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"40216178963402330112000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"6032426844510349516800000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3125", " ", 
        RowBox[{"(", 
         RowBox[{"88054987664439919464407", "-", 
          RowBox[{"165454715707099378560000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"84823473970335744000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"12723521095550361600000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "61106949056065708228608"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"171875", " ", 
        RowBox[{"(", 
         RowBox[{"3236545651143206915447", "-", 
          RowBox[{"7463701331937680256000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"4677148877377536000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"701572331606630400000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "235698232073396303167488"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"25390625", " ", 
        RowBox[{"(", 
         RowBox[{"6838055128570744081", "-", 
          RowBox[{"23337276782252160000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"19920076517376000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"2988011477606400000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "244427796224262832914432"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5559917313492231481", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2053362925"}], "+", 
          RowBox[{"3023861632", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"7256313856", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"989497344", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "1412006025122097628446720000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9603493541486581649", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1039755279661"}], "-", 
          RowBox[{"926092337280", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"5812307398656", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"792587372544", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "266869138748076451776430080000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"71013218880066067", " ", 
        RowBox[{"(", 
         RowBox[{"81276433938404443", "-", 
          RowBox[{"1817732846607004800", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"2728559952898560000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"372076357213440000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "250189817576321673540403200000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "600705752000748338170508083200000000"], "11", " ", 
       RowBox[{"(", 
        RowBox[{"169940818038781054136876015985294840347", "-", 
         RowBox[{"245848918726372827213892158862734748800", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"94393126018659204873241271085427200000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"12871789911635346119078355148012800000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1331", " ", 
         RowBox[{"(", 
          RowBox[{"582244968712563377437480405228400419", "-", 
           RowBox[{"878599724939363258883300435848323200", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"353768146469993832417908858165760000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"48241110882271886238805753386240000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "120141150400149667634101616640000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"161051", " ", 
         RowBox[{"(", 
          RowBox[{"3234021635281918949006332812533497", "-", 
           RowBox[{"5204442017509029068280688459555200", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"2251324007995225121974281530880000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"306998728362985243905583845120000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "64361330571508750518268723200000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"19487171", " ", 
         RowBox[{"(", 
          RowBox[{"2640988926366613654565146001777", "-", 
           RowBox[{"4663686717859032509903085628800", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"2231742636267337330924469760000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"304328541309182363307882240000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "7151258952389861168696524800000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2357947691", " ", 
         RowBox[{"(", 
          RowBox[{"3064805555435824327355723088757", "-", 
           RowBox[{"6194248774090200644599080086400", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"3409533351264415049215833600000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"464936366081511143074886400000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "1544671933716210012438449356800000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3709051717943", " ", 
         RowBox[{"(", 
          RowBox[{"248761780797521702841115747", "-", 
           RowBox[{"620139630899008360400109696", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"415994693821318964943360000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"56726549157452586128640000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "432508141440538803482765819904000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"34522712143931", " ", 
         RowBox[{"(", 
          RowBox[{"26749785238260419732213", "-", 
           RowBox[{"98890525541081237040000", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"89209085279957153280000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"12164875265448702720000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "1601882005335328901788021555200000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "327084281964407470133841651302400000000"], 
       RowBox[{"(", 
        RowBox[{"131318078886431875690949143793647726623083", "-", 
         RowBox[{"185681902924919226224276364946555579190400", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"69464034545651919403207153548404820480000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"9472368347134352645891884574782475520000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"36669429", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1017956351"}], "+", 
          RowBox[{"1178247168", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"4076863488", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"509607936", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "7957769093120000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"177147", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "142244550739"}], "-", 
          RowBox[{"210672672768", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"966216646656", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"120777080832", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "1136824156160000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"373977", " ", 
        RowBox[{"(", 
         RowBox[{"13751267515873", "-", 
          RowBox[{"246860739993600", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"369465753600000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"46183219200000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "226072985600000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"37179", " ", 
        RowBox[{"(", 
         RowBox[{"3308146853018913167", "-", 
          RowBox[{"12972250270341734400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"12180625953914880000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"1522578244239360000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "271400619212800000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "382369316160106030694400000000"], 
       RowBox[{"(", 
        RowBox[{"1420899687344421612738971196980801", "-", 
         RowBox[{"2072379877424166204125527248691200", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"800565820287927792227529523200000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"100070727535990974028441190400000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "3476084692364600279040000000"], 
       RowBox[{"(", 
        RowBox[{"27882863051884055902023770470963", "-", 
         RowBox[{"42039952236435149510492456755200", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"16856713984182498937735741440000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"2107089248022812367216967680000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4310620898269593600000000"], 
       RowBox[{"(", 
        RowBox[{"46221761975795960471203926973", "-", 
         RowBox[{"73265222326732417486621670400", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"31058033760772726888857600000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"3882254220096590861107200000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "524512093498087833600000000"], 
       RowBox[{"(", 
        RowBox[{"5492823661465109803571868405571", "-", 
         RowBox[{"9341277713180062588402239283200", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"4276800461864966035530055680000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"534600057733120754441256960000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4334810690066841600000000"], 
       RowBox[{"(", 
        RowBox[{"33916372506029427048182246689", "-", 
         RowBox[{"63589046946007891508340940800", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"32292988826627239858667520000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"4036623603328404982333440000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "174837364499362611200000000"], 
       RowBox[{"39", " ", 
        RowBox[{"(", 
         RowBox[{"19932048910721880217680392891", "-", 
          RowBox[{"42920897295885209511411916800", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"25063695200164410084556800000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"3132961900020551260569600000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"81", " ", 
        RowBox[{"(", 
         RowBox[{"4873856791903178108629", "-", 
          RowBox[{"12966709222824879513600", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"9183060168246558720000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"1147882521030819840000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "217120495370240000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "1147107948480318092083200000000"], 
       RowBox[{"(", 
        RowBox[{"538623393444359554541696650703963", "-", 
         RowBox[{"771517153293289493983052254617600", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"292015144031413740326470287360000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"36501893003926717540808785920000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3211838877954855105157369", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4330936205"}], "+", 
          RowBox[{"3564975232", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"19770609664", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"2281224192", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "5290584602790666348945086821171200"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5682484168689359032201499", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7821245419589"}], "-", 
          RowBox[{"17816915216256", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"65658194694144", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"7575945541632", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "3571144606883699785537933604290560000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1461920290375446110677", " ", 
        RowBox[{"(", 
         RowBox[{"1165475245395611669", "-", 
          RowBox[{"16974916900551043200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"25133276325680640000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"2899993422193920000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
       "79713049260796870212900303667200000000"]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"13", " ", 
         RowBox[{"(", 
          RowBox[{"282792960995683412978936918715312468390453323903", "-", 
           RowBox[{"415626545432331251127515574661930524565452374400", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"161453071635260038737466703867868990598709760000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"18629200573299235238938465830907960453697280000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "840646826669943621379728931117659586560000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2197", " ", 
         RowBox[{"(", 
          RowBox[{"78270870746875815983297052304832221936035147991", "-", 
           RowBox[{"118150847265178964911375391274480365492495472000", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"47286286172715874295694457417727370271265280000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"5456109943005677803349360471276235031299840000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "17653583360068816048974307553470851317760000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"371293", " ", 
         RowBox[{"(", 
          RowBox[{"3713916896176027777607516280703565207050665493", "-", 
           RowBox[{"5834516744206195861114302623447852912391504000", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"2440760628355365208461679305898090281653760000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"281626226348695985591732227603625801729280000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "100877619200393234565567471734119150387200000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"62748517", " ", 
         RowBox[{"(", 
          RowBox[{"17900359136713208552813338248809750983280443", "-", 
           RowBox[{"29717834602358067022301523093790797419798400", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"13207448219295666656885355850280912570880000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"1523936332995653845025233367340105296640000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "78460370489194737995441366904314894745600000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10604499373", " ", 
         RowBox[{"(", 
          RowBox[{"1624562086769019902019933104067038317679", "-", 
           RowBox[{"2905300426663215731397112254186298300800", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"1398614415299540950694093669232714240000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"161378586380716263541626192603774720000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "1458973831410645954460686574667012505600000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1792160394037", " ", 
         RowBox[{"(", 
          RowBox[{"762884680179486123031313328360915811787", "-", 
           RowBox[{"1508552986294040415631827508329124579200", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"806240232909011161912477950325762560000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"93027719181808980220670532729895680000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "176535833600688160489743075534708513177600000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"302875106592253", " ", 
         RowBox[{"(", 
          RowBox[{"307393370290040384059725181100967223", "-", 
           RowBox[{"699300349197225731270575355259964800", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"429013045333226241606726477550080000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"49501505230756874031545362794240000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "23538111146758421398632410071294468423680000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"870160181239542869", " ", 
         RowBox[{"(", 
          RowBox[{"3730144264613939676485304227", "-", 
           RowBox[{"10473404605908832703975932800", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"7746519615934532406704640000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"893829186453984508465920000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "2192297267333803087093443387929395200000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "18"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"164357902468245420727", " ", 
         RowBox[{"(", 
          RowBox[{"8479816967144499670079447", "-", 
           RowBox[{"34670879486875035270921600", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"33508660219650513031680000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"3866383871498136119040000", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
       "4019211656778638993004646211203891200000000"}]}], ",", 
     RowBox[{
      RowBox[{"f4", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "16222388722789334575507744677657410566269464013400739", "-", 
         RowBox[{"23497364444227852457457053027978592160568617370928000", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
         "8979420043774049975401474292683919646516649228800000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{
         "1036086928127774997161708572232759959213459526400000", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], "/", 
       "29834555878516299122766579765365738727014400000000"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.895824343057535*^9, 3.895824465144884*^9}, {
  3.895824509483831*^9, 3.895824513654069*^9}, {3.895907342347692*^9, 
  3.8959073545133142`*^9}},ExpressionUUID->"1560a3ff-b3ff-4381-a8e6-\
6363df2293e2"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wilson coefficients", "Section",
 CellChangeTimes->{{3.895840716893647*^9, 
  3.895840720093367*^9}},ExpressionUUID->"0b37f658-c359-4a7a-bf54-\
7b6e548d2b74"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "0", ")"}]], 
  TraditionalForm]],ExpressionUUID->"68a0cfe4-99d1-4a06-ae41-d2296ce9c7ce"]], \
"Subsection",
 CellChangeTimes->{{3.895824486592124*^9, 
  3.895824489888073*^9}},ExpressionUUID->"9b29c39e-caa4-4fd4-a937-\
d94e1a247548"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]0tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"Zeta", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
         RowBox[{"Zeta", "[", "9", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "4"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"Zeta", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"Zeta", "[", "11", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"Zeta", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
         RowBox[{"Zeta", "[", "13", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"Zeta", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Zeta", "[", "5", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"Zeta", "[", "11", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"Zeta", "[", "13", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895841415829404*^9, 3.895841418959978*^9}, {
  3.8958414501380873`*^9, 
  3.8958414655260553`*^9}},ExpressionUUID->"e3295def-bc8c-4b0c-b7fe-\
e514b2c3d7b9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "1", ")"}]], 
  TraditionalForm]],ExpressionUUID->"c472963f-58e4-445f-a57f-2ff7d02a14e5"]], \
"Subsection",
 CellChangeTimes->{{3.895824486592124*^9, 3.895824489888073*^9}, {
  3.895841582201083*^9, 
  3.895841582201099*^9}},ExpressionUUID->"052ec2e4-5a63-4957-a74f-\
d37985c0c908"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]1tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"537", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "16"]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"76", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
         RowBox[{"251", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "200"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3800", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
         RowBox[{"8075", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
         RowBox[{"12406", " ", 
          RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
         RowBox[{"36", " ", 
          RowBox[{"ZetaSV", "[", 
           RowBox[{"5", ",", "5", ",", "3"}], "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["22", "3"]}], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "72"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"304", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
         RowBox[{"1793", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "656"}], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
         RowBox[{"5859", " ", 
          RowBox[{"Zeta", "[", "5", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
         RowBox[{"8726", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["97", "3"]}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["332", "3"]}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       FractionBox[
        RowBox[{"5031", " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}], "16"]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4048"}], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"6723", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "-", 
         RowBox[{"16134", " ", 
          RowBox[{"Zeta", "[", "5", "]"}], " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
         RowBox[{"22397", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "29"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
       RowBox[{"54", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "174"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
       RowBox[{"166", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
       FractionBox[
        RowBox[{"209279", " ", 
         RowBox[{"Zeta", "[", "13", "]"}]}], "300"], "+", 
       RowBox[{
        FractionBox["2", "25"], " ", 
        RowBox[{"ZetaSV", "[", 
         RowBox[{"5", ",", "5", ",", "3"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "263"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
         RowBox[{"239", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]1", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"47", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
         RowBox[{"91", " ", 
          RowBox[{"Zeta", "[", "5", "]"}], " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
         RowBox[{"82", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8958415524148483`*^9, 
  3.8958415567149887`*^9}},ExpressionUUID->"d310bc58-ae24-4077-a0fe-\
54f851219574"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "2", ")"}]], 
  TraditionalForm]],ExpressionUUID->"852d6143-b9cd-436d-924b-32e0f9c4de69"]], \
"Subsection",
 CellChangeTimes->{{3.895824486592124*^9, 3.895824489888073*^9}, {
  3.895841584214694*^9, 
  3.895841584214711*^9}},ExpressionUUID->"9df98793-bf4c-4743-9356-\
15fc7e508da3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]2tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"49", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "4"]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"930", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["8141", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       FractionBox[
        RowBox[{"644933", " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}], "256"], "+", 
       RowBox[{
        FractionBox["243", "8"], " ", 
        RowBox[{"ZetaSV", "[", 
         RowBox[{"5", ",", "3", ",", "3"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "768"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5620864", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"11379123", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
          RowBox[{"37832384", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"14626446", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"81", " ", 
        RowBox[{"ZetaSV", "[", 
         RowBox[{"5", ",", "3", ",", "3", ",", "3"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4091", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "16"]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["15", "32"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6052", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
         RowBox[{"13519", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"82107200", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{"103450760", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"132479737", " ", 
         RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
        RowBox[{"64728", " ", 
         RowBox[{"ZetaSV", "[", 
          RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
        RowBox[{"103140", " ", 
         RowBox[{"ZetaSV", "[", 
          RowBox[{"7", ",", "3", ",", "3"}], "]"}]}]}], "4480"]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "216"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"43664", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
         RowBox[{"343123", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"7679", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "9"], "+", 
       RowBox[{
        FractionBox["722951", "32"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{
        FractionBox["410839", "16"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"767158", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "495"], "+", 
       FractionBox[
        RowBox[{"4435181", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "220"], "+", 
       RowBox[{
        FractionBox["57692077", "440"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{
        FractionBox["2036947", "24"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       FractionBox[
        RowBox[{"165145568737", " ", 
         RowBox[{"Zeta", "[", "15", "]"}]}], "739200"], "-", 
       FractionBox[
        RowBox[{"45351", " ", 
         RowBox[{"ZetaSV", "[", 
          RowBox[{"7", ",", "3", ",", "5"}], "]"}]}], "3080"], "+", 
       RowBox[{
        FractionBox["1719", "88"], " ", 
        RowBox[{"ZetaSV", "[", 
         RowBox[{"9", ",", "3", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "11"], " ", 
        RowBox[{"ZetaSV", "[", 
         RowBox[{"6", ",", "4", ",", "3", ",", "1", ",", "1"}], "]"}]}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["5009", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       FractionBox[
        RowBox[{"309277", " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}], "48"], "-", 
       RowBox[{
        FractionBox["9", "4"], " ", 
        RowBox[{"ZetaSV", "[", 
         RowBox[{"5", ",", "3", ",", "3"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"11032800", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"45646713", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
        RowBox[{"95538050", " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        RowBox[{"114093423", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
        RowBox[{"9936", " ", 
         RowBox[{"ZetaSV", "[", 
          RowBox[{"5", ",", "3", ",", "3", ",", "3"}], "]"}]}]}], "1440"]}], 
     ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "252"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1013880", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
         RowBox[{"909636", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
         RowBox[{"5191871", " ", 
          RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
         RowBox[{"501", " ", 
          RowBox[{"ZetaSV", "[", 
           RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
         RowBox[{"531", " ", 
          RowBox[{"ZetaSV", "[", 
           RowBox[{"7", ",", "3", ",", "3"}], "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"378311", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "135"], "+", 
       RowBox[{
        FractionBox["711157", "45"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{
        FractionBox["60826", "9"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       FractionBox[
        RowBox[{"3508573907", " ", 
         RowBox[{"Zeta", "[", "15", "]"}]}], "75600"], "+", 
       RowBox[{
        FractionBox["827", "420"], " ", 
        RowBox[{"ZetaSV", "[", 
         RowBox[{"7", ",", "3", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["73", "36"], " ", 
        RowBox[{"ZetaSV", "[", 
         RowBox[{"9", ",", "3", ",", "3"}], "]"}]}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.895840730523862*^9, 3.895840734621497*^9}, 
   3.895840775758671*^9},ExpressionUUID->"2e87a8a3-6afb-4015-b612-\
5460d7de8082"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["World-sheet correlator ambiguities", "Section",
 CellChangeTimes->{{3.895841020810915*^9, 
  3.8958410424795628`*^9}},ExpressionUUID->"0f717ad4-176b-47ef-a153-\
43887249dbf3"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "1", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"f853aefc-cf63-4c7d-9391-591f876811b9"]], \
"Subsection",
 CellChangeTimes->{{3.8960098480206547`*^9, 
  3.896009851126128*^9}},ExpressionUUID->"713ca085-f685-488c-ad80-\
a766462bf354"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhat1s", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["S", "2"], "+", 
          RowBox[{"4", " ", "S", " ", "T"}], "+", 
          SuperscriptBox["T", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}], "2"]]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"8", " ", "S", " ", "T"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["T", "2"]}]}], 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          SuperscriptBox["S", "2"], "+", 
          RowBox[{"S", " ", "T"}], "+", 
          SuperscriptBox["T", "2"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"8", " ", "S", " ", "T"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["T", "2"]}]}], 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"2", 
           SuperscriptBox["T", "2"]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}], "2"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhat1a", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}]}], 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"S", "-", "T"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"S", "-", "T"}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8960098561167994`*^9, 3.896009903350662*^9}, 
   3.896010672764185*^9, {3.898246857960638*^9, 
   3.898246859624157*^9}},ExpressionUUID->"2e13744a-eae0-40a8-b50d-\
671439b09f5b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "2", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"bdccdd90-560e-4276-a19b-375516f0c3e7"]], \
"Subsection",
 CellChangeTimes->{{3.896009912556714*^9, 
  3.896009914262578*^9}},ExpressionUUID->"312af313-c6cf-4aa8-bf8f-\
a45a2429077c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhat2s", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"3670", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"2", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"20823", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"40449", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"53932", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"40449", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"20823", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4911", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"39689", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"72492", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"39689", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"4911", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "8345"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"14012", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"38842", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"14012", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"8345", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"18359", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"38929", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"76372", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"38929", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"18359", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"1197", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"56545", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "-", 
          RowBox[{"80252", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"56545", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"1197", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"7135", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"150444", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "-", 
          RowBox[{"259374", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"150444", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"7135", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"19", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"347", " ", 
              SuperscriptBox["S", "4"]}], "-", 
             RowBox[{"387", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "-", 
             RowBox[{"387", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"347", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"17616", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "4"], "+", 
            SuperscriptBox["T", "4"]}], ")"}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "1931"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"10276", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"39094", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"10276", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"1931", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3670", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "4"], "+", 
             SuperscriptBox["T", "4"]}], ")"}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"487", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"99143", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"184100", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"99143", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"487", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"25258", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"59573", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"95054", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"59573", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"25258", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"21273", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"10263", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "-", 
          RowBox[{"16148", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"10263", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"21273", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"4404", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"24249", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"33818", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"24249", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"4404", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"6606", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "4"], "+", 
             SuperscriptBox["T", "4"]}], ")"}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7340", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"7847", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"4404", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"28346", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"4404", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"7847", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"35761", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"72785", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"101940", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"72785", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"35761", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2947", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"6751", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"268", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"6751", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"2947", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "31361"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"67686", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"191552", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"67686", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"31361", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"72602", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "4"], "+", 
            SuperscriptBox["T", "4"]}], ")"}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox["S", "4"], "+", 
          SuperscriptBox["T", "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}], "2"]], "0", "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"6045", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "+", 
             RowBox[{"2", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3320", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"6333", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"8444", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"6333", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"3320", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"707", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"43227", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"89876", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"43227", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"707", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"12647", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"10359", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "-", 
          RowBox[{"36340", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"10359", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"12647", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"8287", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"11562", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"35566", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"11562", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"8287", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "1535"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"26070", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"26194", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"26070", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"1535", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "130"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"228951", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"366278", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"228951", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"130", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"478", " ", 
             SuperscriptBox["S", "4"]}], "-", 
            RowBox[{"7179", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "-", 
            RowBox[{"7179", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"478", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"14508", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "4"], "+", 
             SuperscriptBox["T", "4"]}], ")"}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"4279", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"16926", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "-", 
          RowBox[{"66590", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"16926", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"4279", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"6045", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "4"], "+", 
            SuperscriptBox["T", "4"]}], ")"}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4603", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"70578", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"121069", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"70578", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"4603", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7533", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"21086", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "+", 
             RowBox[{"41614", " ", 
              SuperscriptBox["S", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"21086", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"7533", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8538", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"2493", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "-", 
             RowBox[{"8866", " ", 
              SuperscriptBox["S", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2493", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"8538", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3627"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"528", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"13146", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"528", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"3627", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"10881", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "4"], "+", 
            SuperscriptBox["T", "4"]}], ")"}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"6045", " ", 
          SuperscriptBox["S", "2"], " ", 
          SuperscriptBox["T", "2"]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"5543", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"7254", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"61454", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"7254", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"5543", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"13", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3637", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"6540", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"9340", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"6540", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"3637", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"1367", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"2448", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "-", 
          RowBox[{"13675", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"2448", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"1367", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"40937", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"33700", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "-", 
          RowBox[{"150502", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"33700", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"40937", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"53177", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "4"], "+", 
             SuperscriptBox["T", "4"]}], ")"}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"S", " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}], "2"]], "0", "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8468", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "+", 
             RowBox[{"2", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6959", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"8175", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"10900", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"8175", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"6959", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1497", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"37032", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "+", 
             RowBox[{"59458", " ", 
              SuperscriptBox["S", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"37032", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"1497", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3511", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"5435", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "-", 
            RowBox[{"7764", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"5435", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"3511", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11474", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"28857", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"40090", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"28857", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"11474", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7263", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"63038", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"100902", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"63038", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"7263", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32549", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"14866", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "-", 
             RowBox[{"31006", " ", 
              SuperscriptBox["S", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"14866", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"32549", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5443", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"4898", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"4898", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"5443", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"10648", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "4"], "+", 
             SuperscriptBox["T", "4"]}], ")"}]}], 
          RowBox[{"56247", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5083", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"17177", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "+", 
             RowBox[{"32656", " ", 
              SuperscriptBox["S", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"17177", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"5083", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"8468", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "4"], "+", 
            SuperscriptBox["T", "4"]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6059", " ", 
             SuperscriptBox["S", "4"]}], "-", 
            RowBox[{"4064", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "-", 
            RowBox[{"27624", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "-", 
            RowBox[{"4064", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"6059", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9645", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"38967", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "+", 
             RowBox[{"43888", " ", 
              SuperscriptBox["S", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"38967", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"9645", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13911", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"26309", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "+", 
             RowBox[{"13184", " ", 
              SuperscriptBox["S", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"26309", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"13911", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1331", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"3280", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "+", 
             RowBox[{"27122", " ", 
              SuperscriptBox["S", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"3280", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"1331", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"14756", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "4"], "+", 
             SuperscriptBox["T", "4"]}], ")"}]}], 
          RowBox[{"56247", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"16936", " ", 
          SuperscriptBox["S", "2"], " ", 
          SuperscriptBox["T", "2"]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4317", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"10040", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"16770", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"10040", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"4317", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15913", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"50338", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"69940", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"50338", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"15913", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17643", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"62932", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"82110", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"62932", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"17643", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"77153", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"205072", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"357454", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"205072", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"77153", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"45944", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "4"], "+", 
            SuperscriptBox["T", "4"]}], ")"}]}], 
         RowBox[{"56247", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "0", 
        RowBox[{
         SuperscriptBox["S", "2"], "-", 
         RowBox[{"S", " ", "T"}], "+", 
         SuperscriptBox["T", "2"]}], "0"},
       {
        FractionBox[
         RowBox[{"1095", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"2", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2123", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"3084", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"4112", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"3084", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"2123", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"3943", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"19275", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"31540", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"19275", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"3943", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "523"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"4947", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"9188", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"4947", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"523", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"6200", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"16191", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"25238", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"16191", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"6200", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"1162", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"18819", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "-", 
          RowBox[{"34706", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"18819", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"1162", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"4862", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"58221", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "-", 
          RowBox[{"109522", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"58221", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"4862", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2878", " ", 
              SuperscriptBox["S", "4"]}], "+", 
             RowBox[{"1491", " ", 
              SuperscriptBox["S", "3"], " ", "T"}], "+", 
             RowBox[{"1491", " ", "S", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"2878", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"2628", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "4"], "+", 
            SuperscriptBox["T", "4"]}], ")"}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2543"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"3066", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"15598", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"3066", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"2543", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1095", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "4"], "+", 
             SuperscriptBox["T", "4"]}], ")"}]}], 
          RowBox[{"37498", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4427"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"37014", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"78940", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"37014", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"4427", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4249", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"8658", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"11446", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"8658", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"4249", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4338", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"3243", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "-", 
            RowBox[{"1606", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"3243", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"4338", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"219", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"4667", " ", 
             SuperscriptBox["S", "3"], " ", "T"}], "+", 
            RowBox[{"8604", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"4667", " ", "S", " ", 
             SuperscriptBox["T", "3"]}], "+", 
            RowBox[{"219", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1971", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "4"], "+", 
             SuperscriptBox["T", "4"]}], ")"}]}], 
          RowBox[{"37498", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1095", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], 
          RowBox[{"18749", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4819", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"1314", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"3502", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"1314", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"4819", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"37498", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"13403", " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{"29916", " ", 
            SuperscriptBox["S", "3"], " ", "T"}], "+", 
           RowBox[{"41348", " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"29916", " ", "S", " ", 
            SuperscriptBox["T", "3"]}], "+", 
           RowBox[{"13403", " ", 
            SuperscriptBox["T", "4"]}]}], 
          RowBox[{"37498", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "1007"}], " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"3120", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"10444", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"3120", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "-", 
          RowBox[{"1007", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"1499", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"8394", " ", 
           SuperscriptBox["S", "3"], " ", "T"}], "+", 
          RowBox[{"650", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"8394", " ", "S", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"1499", " ", 
           SuperscriptBox["T", "4"]}]}], 
         RowBox[{"37498", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"16425", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "4"], "+", 
            SuperscriptBox["T", "4"]}], ")"}]}], 
         RowBox[{"18749", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"2", 
           SuperscriptBox["T", "4"]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}], "2"]]},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["206", "225"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"124", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"79", " ", "S", " ", "T"}], "+", 
            RowBox[{"124", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"529", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"5579", " ", "S", " ", "T"}], "+", 
             RowBox[{"529", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"679", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"769", " ", "S", " ", "T"}], "+", 
            RowBox[{"679", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{"731", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"2699", " ", "S", " ", "T"}], "+", 
          RowBox[{"731", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        RowBox[{
         FractionBox["1", "135"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"51", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"317", " ", "S", " ", "T"}], "+", 
           RowBox[{"51", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "675"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"73", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"434", " ", "S", " ", "T"}], "+", 
           RowBox[{"73", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["2", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"75", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"469", " ", "S", " ", "T"}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "731"}], " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"1195", " ", "S", " ", "T"}], "-", 
          RowBox[{"731", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{"1339", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"2585", " ", "S", " ", "T"}], "+", 
          RowBox[{"1339", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{"518", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"59", " ", "S", " ", "T"}], "+", 
          RowBox[{"518", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "79"}], " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"1471", " ", "S", " ", "T"}], "-", 
          RowBox[{"79", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        RowBox[{
         FractionBox["2", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"43", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"434", " ", "S", " ", "T"}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1298", " ", "S", " ", "T"}], "675"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "675"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"90", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"469", " ", "S", " ", "T"}], "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"1237", " ", "S", " ", "T"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "135"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "81"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"23", " ", "S", " ", "T"}], "-", 
           RowBox[{"81", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "225"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"718", " ", "S", " ", "T"}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["S", "2"], "+", 
         SuperscriptBox["T", "2"]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         FractionBox["16", "15"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "149"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"239", " ", "S", " ", "T"}], "-", 
           RowBox[{"149", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"367", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"2582", " ", "S", " ", "T"}], "+", 
           RowBox[{"367", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "427"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"337", " ", "S", " ", "T"}], "-", 
           RowBox[{"427", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "109"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"886", " ", "S", " ", "T"}], "-", 
           RowBox[{"109", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"43", " ", "S", " ", "T"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "71"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"182", " ", "S", " ", "T"}], "-", 
           RowBox[{"71", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "30"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"277", " ", "S", " ", "T"}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"109", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"485", " ", "S", " ", "T"}], "+", 
           RowBox[{"109", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "386"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"685", " ", "S", " ", "T"}], "-", 
           RowBox[{"386", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "277"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"389", " ", "S", " ", "T"}], "-", 
           RowBox[{"277", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["2", "135"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"37", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"43", " ", "S", " ", "T"}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"41", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"182", " ", "S", " ", "T"}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{"457", " ", "S", " ", "T"}], "180"], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"277", " ", "S", " ", "T"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"278", " ", "S", " ", "T"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"13", " ", "S", " ", "T"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{"43", " ", "S", " ", "T"}], "15"], "0", 
        RowBox[{
         SuperscriptBox["S", "2"], "+", 
         SuperscriptBox["T", "2"]}], "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["151", "180"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "810"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"253", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"343", " ", "S", " ", "T"}], "+", 
           RowBox[{"253", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "928"}], " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"5603", " ", "S", " ", "T"}], "-", 
          RowBox[{"928", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        FractionBox[
         RowBox[{
          RowBox[{"853", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"673", " ", "S", " ", "T"}], "+", 
          RowBox[{"853", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        FractionBox[
         RowBox[{
          RowBox[{"31", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"1969", " ", "S", " ", "T"}], "+", 
          RowBox[{"31", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        RowBox[{
         FractionBox["1", "108"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"166", " ", "S", " ", "T"}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"97", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"139", " ", "S", " ", "T"}], "+", 
           RowBox[{"97", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"164", " ", "S", " ", "T"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "31"}], " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"770", " ", "S", " ", "T"}], "-", 
          RowBox[{"31", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        FractionBox[
         RowBox[{
          RowBox[{"869", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"1390", " ", "S", " ", "T"}], "+", 
          RowBox[{"869", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        RowBox[{
         FractionBox["1", "405"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"97", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"16", " ", "S", " ", "T"}], "+", 
           RowBox[{"97", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{"31", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"1376", " ", "S", " ", "T"}], "+", 
          RowBox[{"31", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        RowBox[{
         FractionBox["1", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "67"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"139", " ", "S", " ", "T"}], "-", 
           RowBox[{"67", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"913", " ", "S", " ", "T"}], "540"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"82", " ", "S", " ", "T"}], "135"]}], "0", 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "225"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"602", " ", "S", " ", "T"}], "-", 
           RowBox[{"225", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["S", "2"], "4"]}], "+", 
         FractionBox[
          RowBox[{"16", " ", "S", " ", "T"}], "27"], "-", 
         FractionBox[
          SuperscriptBox["T", "2"], "4"]}], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"353", " ", "S", " ", "T"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", "0", 
        RowBox[{
         SuperscriptBox["S", "2"], "+", 
         SuperscriptBox["T", "2"]}], "0", "0"},
       {"0", 
        RowBox[{
         FractionBox["124", "225"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "269"}], " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"719", " ", "S", " ", "T"}], "-", 
          RowBox[{"269", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{"877", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"4592", " ", "S", " ", "T"}], "+", 
          RowBox[{"877", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "847"}], " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"397", " ", "S", " ", "T"}], "-", 
          RowBox[{"847", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{"11", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"1531", " ", "S", " ", "T"}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        RowBox[{
         FractionBox["1", "135"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "21"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"124", " ", "S", " ", "T"}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "191"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"212", " ", "S", " ", "T"}], "-", 
           RowBox[{"191", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "75"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"232", " ", "S", " ", "T"}], "-", 
           RowBox[{"75", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"31", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"230", " ", "S", " ", "T"}], "+", 
            RowBox[{"31", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"194", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"5", " ", "S", " ", "T"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"59", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"32", " ", "S", " ", "T"}], "+", 
             RowBox[{"59", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"73", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"457", " ", "S", " ", "T"}], "+", 
            RowBox[{"73", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"131", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"122", " ", "S", " ", "T"}], "+", 
           RowBox[{"131", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "45"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"817", " ", "S", " ", "T"}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"412", " ", "S", " ", "T"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"518", " ", "S", " ", "T"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "27"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"8", " ", "S", " ", "T"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{"272", " ", "S", " ", "T"}], "225"], "0", "0", "0", 
        RowBox[{
         SuperscriptBox["S", "2"], "+", 
         SuperscriptBox["T", "2"]}], "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "12"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["7", "54"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "108"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "52"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"305", " ", "S", " ", "T"}], "-", 
           RowBox[{"52", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["49", "108"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "54"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"47", " ", "S", " ", "T"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"29", " ", "S", " ", "T"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"5", " ", "S", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"31", " ", "S", " ", "T"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "108"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "10"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"53", " ", "S", " ", "T"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "108"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"53", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"73", " ", "S", " ", "T"}], "+", 
           RowBox[{"53", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "108"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"34", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"29", " ", "S", " ", "T"}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "108"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "17"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"38", " ", "S", " ", "T"}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"5", " ", "S", " ", "T"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"49", " ", "S", " ", "T"}], "36"]}], 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"31", " ", "S", " ", "T"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"32", " ", "S", " ", "T"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"5", " ", "S", " ", "T"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "S", " ", "T"}], "4"]}], "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["S", "2"]}], "+", 
         RowBox[{"2", 
          SuperscriptBox["T", "2"]}]}]},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["367", "450"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "89"}], " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"269", " ", "S", " ", "T"}], "-", 
          RowBox[{"89", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3556"}], " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"18581", " ", "S", " ", "T"}], "-", 
          RowBox[{"3556", " ", 
           SuperscriptBox["T", "2"]}]}], "4050"], 
        FractionBox[
         RowBox[{
          RowBox[{"3481", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"3841", " ", "S", " ", "T"}], "+", 
          RowBox[{"3481", " ", 
           SuperscriptBox["T", "2"]}]}], "4050"], 
        FractionBox[
         RowBox[{
          RowBox[{"371", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"3284", " ", "S", " ", "T"}], "+", 
          RowBox[{"371", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        RowBox[{
         FractionBox["1", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"102", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"319", " ", "S", " ", "T"}], "+", 
           RowBox[{"102", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["2", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"107", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"344", " ", "S", " ", "T"}], "+", 
           RowBox[{"107", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["S", "2"]}], "9"], "+", 
         FractionBox[
          RowBox[{"983", " ", "S", " ", "T"}], "675"], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["T", "2"]}], "9"]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "742"}], " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"3515", " ", "S", " ", "T"}], "-", 
          RowBox[{"742", " ", 
           SuperscriptBox["T", "2"]}]}], "4050"], 
        FractionBox[
         RowBox[{
          RowBox[{"3398", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"4045", " ", "S", " ", "T"}], "+", 
          RowBox[{"3398", " ", 
           SuperscriptBox["T", "2"]}]}], "4050"], 
        FractionBox[
         RowBox[{
          RowBox[{"2476", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"2087", " ", "S", " ", "T"}], "+", 
          RowBox[{"2476", " ", 
           SuperscriptBox["T", "2"]}]}], "4050"], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "878"}], " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"1097", " ", "S", " ", "T"}], "-", 
          RowBox[{"878", " ", 
           SuperscriptBox["T", "2"]}]}], "4050"], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "675"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"137", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"344", " ", "S", " ", "T"}], "+", 
           RowBox[{"137", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3361", " ", "S", " ", "T"}], "1350"]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "180"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"983", " ", "S", " ", "T"}], "-", 
           RowBox[{"180", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", 
        FractionBox[
         RowBox[{
          RowBox[{"90", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"1709", " ", "S", " ", "T"}], "+", 
          RowBox[{"90", " ", 
           SuperscriptBox["T", "2"]}]}], "1350"], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["S", "2"]}], "5"]}], "+", 
         FractionBox[
          RowBox[{"S", " ", "T"}], "270"], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["T", "2"]}], "5"]}], 
        RowBox[{
         FractionBox["1", "450"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "30"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"1301", " ", "S", " ", "T"}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"S", " ", "T"}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         FractionBox["1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"S", " ", "T"}], "-", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "45"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"53", " ", "S", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["13", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"49", " ", "S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", "T"}], "6"]}], 
        RowBox[{
         FractionBox["1", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"8", " ", "S", " ", "T"}], "-", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", "T"}], "15"]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"10", " ", "S", " ", "T"}], "-", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"10", " ", "S", " ", "T"}], "-", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"11", " ", "S", " ", "T"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "-", 
           RowBox[{"11", " ", "S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"8", " ", "S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"13", " ", "S", " ", "T"}], "30"]}], 
        FractionBox[
         RowBox[{"S", " ", "T"}], "15"], "0", 
        FractionBox[
         RowBox[{"S", " ", "T"}], "15"], 
        FractionBox[
         RowBox[{"S", " ", "T"}], "6"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "S", " ", "T"}], "10"]}], "0", 
        RowBox[{"S", " ", "T"}], "0", "0", "0"},
       {"0", 
        RowBox[{
         FractionBox["1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "45"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"13", " ", "S", " ", "T"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["7", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["2", "45"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"4", " ", "S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", "T"}], "6"]}], 
        RowBox[{
         FractionBox["1", "15"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"S", " ", "T"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "S", " ", "T"}], "15"]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"5", " ", "S", " ", "T"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"5", " ", "S", " ", "T"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"S", " ", "T"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "15"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "S", " ", "T"}], "30"]}], 
        FractionBox[
         RowBox[{"4", " ", "S", " ", "T"}], "15"], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "S", " ", "T"}], "30"]}], 
        FractionBox[
         RowBox[{"S", " ", "T"}], "6"], 
        FractionBox[
         RowBox[{"3", " ", "S", " ", "T"}], "10"], "0", "0", 
        RowBox[{"S", " ", "T"}], "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["124", "225"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{"269", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"719", " ", "S", " ", "T"}], "+", 
          RowBox[{"269", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "877"}], " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"4592", " ", "S", " ", "T"}], "-", 
          RowBox[{"877", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{"847", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"397", " ", "S", " ", "T"}], "+", 
          RowBox[{"847", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"1531", " ", "S", " ", "T"}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["T", "2"]}]}], "2025"], 
        RowBox[{
         FractionBox["1", "135"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"124", " ", "S", " ", "T"}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"191", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"212", " ", "S", " ", "T"}], "+", 
           RowBox[{"191", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"75", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"232", " ", "S", " ", "T"}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"31", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"230", " ", "S", " ", "T"}], "+", 
             RowBox[{"31", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"]}], 
        FractionBox[
         RowBox[{"194", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"5", " ", "S", " ", "T"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"], 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"59", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"32", " ", "S", " ", "T"}], "+", 
            RowBox[{"59", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"73", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"457", " ", "S", " ", "T"}], "+", 
             RowBox[{"73", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "2025"]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "131"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"122", " ", "S", " ", "T"}], "-", 
           RowBox[{"131", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"817", " ", "S", " ", "T"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "45"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"412", " ", "S", " ", "T"}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", 
        RowBox[{
         FractionBox["1", "675"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "45"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"518", " ", "S", " ", "T"}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "27"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"8", " ", "S", " ", "T"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"272", " ", "S", " ", "T"}], "225"]}], "0", "0", "0", 
        RowBox[{"S", " ", "T"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"2", "S", " ", "T"}]},
       {"0", 
        RowBox[{
         FractionBox["11", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "107"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"197", " ", "S", " ", "T"}], "-", 
           RowBox[{"107", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"481", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"236", " ", "S", " ", "T"}], "+", 
           RowBox[{"481", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "91"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"S", " ", "T"}], "-", 
           RowBox[{"91", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"83", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"152", " ", "S", " ", "T"}], "+", 
           RowBox[{"83", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"23", " ", "S", " ", "T"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "173"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"94", " ", "S", " ", "T"}], "-", 
           RowBox[{"173", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "30"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"211", " ", "S", " ", "T"}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "83"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"515", " ", "S", " ", "T"}], "-", 
           RowBox[{"83", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "308"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"115", " ", "S", " ", "T"}], "-", 
           RowBox[{"308", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "391"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"167", " ", "S", " ", "T"}], "-", 
           RowBox[{"391", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"109", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"74", " ", "S", " ", "T"}], "+", 
           RowBox[{"109", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"143", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"94", " ", "S", " ", "T"}], "+", 
           RowBox[{"143", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{"121", " ", "S", " ", "T"}], "180"], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"211", " ", "S", " ", "T"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"74", " ", "S", " ", "T"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"17", " ", "S", " ", "T"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{"23", " ", "S", " ", "T"}], "30"], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         FractionBox["163", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "810"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "139"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"229", " ", "S", " ", "T"}], "-", 
           RowBox[{"139", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{"544", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"7139", " ", "S", " ", "T"}], "+", 
          RowBox[{"544", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "1189"}], " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"1009", " ", "S", " ", "T"}], "-", 
          RowBox[{"1189", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "493"}], " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"3007", " ", "S", " ", "T"}], "-", 
          RowBox[{"493", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        RowBox[{
         FractionBox["1", "108"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"232", " ", "S", " ", "T"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"277", " ", "S", " ", "T"}], "-", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "60"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"197", " ", "S", " ", "T"}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{"493", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"740", " ", "S", " ", "T"}], "+", 
          RowBox[{"493", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "677"}], " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"1960", " ", "S", " ", "T"}], "-", 
          RowBox[{"677", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        RowBox[{
         FractionBox["1", "810"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "137"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"79", " ", "S", " ", "T"}], "-", 
           RowBox[{"137", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{"317", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"1868", " ", "S", " ", "T"}], "+", 
          RowBox[{"317", " ", 
           SuperscriptBox["T", "2"]}]}], "1620"], 
        RowBox[{
         FractionBox["1", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "29"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"277", " ", "S", " ", "T"}], "-", 
           RowBox[{"29", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{"1249", " ", "S", " ", "T"}], "540"], 
        RowBox[{
         FractionBox["1", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"197", " ", "S", " ", "T"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", 
        RowBox[{
         FractionBox["1", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"806", " ", "S", " ", "T"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["S", "2"], "4"], "-", 
         FractionBox[
          RowBox[{"47", " ", "S", " ", "T"}], "54"], "+", 
         FractionBox[
          SuperscriptBox["T", "2"], "4"]}], 
        RowBox[{
         FractionBox["1", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"389", " ", "S", " ", "T"}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         FractionBox["1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"S", " ", "T"}], "-", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "45"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"4", " ", "S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "45"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "90"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           RowBox[{"4", " ", "S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}]}], 
        FractionBox[
         RowBox[{"5", " ", "S", " ", "T"}], "6"], 
        RowBox[{
         FractionBox["1", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"13", " ", "S", " ", "T"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{"7", " ", "S", " ", "T"}], "30"], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"20", " ", "S", " ", "T"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"20", " ", "S", " ", "T"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "45"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"7", " ", "S", " ", "T"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"31", " ", "S", " ", "T"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"13", " ", "S", " ", "T"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        FractionBox[
         RowBox[{"4", " ", "S", " ", "T"}], "15"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "S", " ", "T"}], "30"]}], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "S", " ", "T"}], "30"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", "T"}], "3"]}], 
        FractionBox[
         RowBox[{"3", " ", "S", " ", "T"}], "10"], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhat2a", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"3670", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"2", " ", "S", " ", "T"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6941", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"13483", " ", "S", " ", "T"}], "+", 
             RowBox[{"6941", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4911", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"39689", " ", "S", " ", "T"}], "+", 
            RowBox[{"4911", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8345", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"23746", " ", "S", " ", "T"}], "+", 
             RowBox[{"8345", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1669", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"3539", " ", "S", " ", "T"}], "+", 
             RowBox[{"1669", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"171", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"3881", " ", "S", " ", "T"}], "+", 
            RowBox[{"171", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7135", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"59952", " ", "S", " ", "T"}], "+", 
            RowBox[{"7135", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2936", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"9711", " ", "S", " ", "T"}], "+", 
            RowBox[{"2936", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1931", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"26424", " ", "S", " ", "T"}], "+", 
             RowBox[{"1931", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"487", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"39409", " ", "S", " ", "T"}], "+", 
            RowBox[{"487", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"69752", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"215653", " ", "S", " ", "T"}], "+", 
             RowBox[{"69752", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"62377", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"145861", " ", "S", " ", "T"}], "+", 
            RowBox[{"62377", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4404", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"22763", " ", "S", " ", "T"}], "+", 
            RowBox[{"4404", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1101", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"6775", " ", "S", " ", "T"}], "+", 
             RowBox[{"1101", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"60739", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"96434", " ", "S", " ", "T"}], "+", 
             RowBox[{"60739", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2947", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"2687", " ", "S", " ", "T"}], "+", 
            RowBox[{"2947", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"31361", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"6318", " ", "S", " ", "T"}], "+", 
             RowBox[{"31361", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"158317", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"437172", " ", "S", " ", "T"}], "+", 
             RowBox[{"158317", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"185629", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"252634", " ", "S", " ", "T"}], "+", 
            RowBox[{"185629", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"6045", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"2", " ", "S", " ", "T"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3320", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"6333", " ", "S", " ", "T"}], "+", 
            RowBox[{"3320", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"707", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"43227", " ", "S", " ", "T"}], "+", 
             RowBox[{"707", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12647", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"28589", " ", "S", " ", "T"}], "+", 
            RowBox[{"12647", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8287", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"11562", " ", "S", " ", "T"}], "+", 
            RowBox[{"8287", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1535", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"15541", " ", "S", " ", "T"}], "+", 
             RowBox[{"1535", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"130", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"105033", " ", "S", " ", "T"}], "+", 
             RowBox[{"130", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3627", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"10151", " ", "S", " ", "T"}], "+", 
             RowBox[{"3627", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4279", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"43524", " ", "S", " ", "T"}], "+", 
            RowBox[{"4279", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4603", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"28765", " ", "S", " ", "T"}], "+", 
             RowBox[{"4603", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"110651", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"307776", " ", "S", " ", "T"}], "+", 
            RowBox[{"110651", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"93318", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"228631", " ", "S", " ", "T"}], "+", 
             RowBox[{"93318", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3627", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"11914", " ", "S", " ", "T"}], "+", 
             RowBox[{"3627", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10881", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"52192", " ", "S", " ", "T"}], "+", 
            RowBox[{"10881", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"84183", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"144076", " ", "S", " ", "T"}], "+", 
            RowBox[{"84183", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1367", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"642", " ", "S", " ", "T"}], "+", 
             RowBox[{"1367", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40937", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"26992", " ", "S", " ", "T"}], "+", 
            RowBox[{"40937", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"272137", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"740569", " ", "S", " ", "T"}], "+", 
            RowBox[{"272137", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"124972", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"165787", " ", "S", " ", "T"}], "+", 
             RowBox[{"124972", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8468", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"2", " ", "S", " ", "T"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6959", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"8175", " ", "S", " ", "T"}], "+", 
            RowBox[{"6959", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"499", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"12344", " ", "S", " ", "T"}], "+", 
             RowBox[{"499", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3511", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"10285", " ", "S", " ", "T"}], "+", 
            RowBox[{"3511", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11474", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"28857", " ", "S", " ", "T"}], "+", 
            RowBox[{"11474", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7263", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"25610", " ", "S", " ", "T"}], "+", 
            RowBox[{"7263", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32549", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"6982", " ", "S", " ", "T"}], "+", 
             RowBox[{"32549", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1331", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"9096", " ", "S", " ", "T"}], "+", 
             RowBox[{"1331", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5083", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"3993", " ", "S", " ", "T"}], "+", 
             RowBox[{"5083", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6059", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"7524", " ", "S", " ", "T"}], "+", 
            RowBox[{"6059", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13231", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"67440", " ", "S", " ", "T"}], "+", 
            RowBox[{"13231", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7623", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"23176", " ", "S", " ", "T"}], "+", 
             RowBox[{"7623", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1331", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"43028", " ", "S", " ", "T"}], "+", 
             RowBox[{"1331", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3689", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"15530", " ", "S", " ", "T"}], "+", 
             RowBox[{"3689", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11105", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"12153", " ", "S", " ", "T"}], "+", 
            RowBox[{"11105", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17643", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"26692", " ", "S", " ", "T"}], "+", 
             RowBox[{"17643", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"77153", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"21444", " ", "S", " ", "T"}], "+", 
            RowBox[{"77153", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"56247", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5262", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"51611", " ", "S", " ", "T"}], "+", 
             RowBox[{"5262", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"240650", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"297313", " ", "S", " ", "T"}], "+", 
             RowBox[{"240650", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"56247", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"S", " ", "T"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]]},
       {
        FractionBox[
         RowBox[{"1095", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"2", " ", "S", " ", "T"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2123", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"3084", " ", "S", " ", "T"}], "+", 
             RowBox[{"2123", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3943", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"19275", " ", "S", " ", "T"}], "+", 
            RowBox[{"3943", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"523", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"11785", " ", "S", " ", "T"}], "+", 
             RowBox[{"523", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6200", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"16191", " ", "S", " ", "T"}], "+", 
             RowBox[{"6200", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"581", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"3757", " ", "S", " ", "T"}], "+", 
            RowBox[{"581", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4862", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"13443", " ", "S", " ", "T"}], "+", 
            RowBox[{"4862", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1314", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"5585", " ", "S", " ", "T"}], "+", 
            RowBox[{"1314", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2543", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"7884", " ", "S", " ", "T"}], "+", 
             RowBox[{"2543", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4427", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"14236", " ", "S", " ", "T"}], "+", 
             RowBox[{"4427", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21067", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"81432", " ", "S", " ", "T"}], "+", 
             RowBox[{"21067", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"25278", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"46253", " ", "S", " ", "T"}], "+", 
            RowBox[{"25278", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"657", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"6857", " ", "S", " ", "T"}], "+", 
            RowBox[{"657", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1971", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"17084", " ", "S", " ", "T"}], "+", 
             RowBox[{"1971", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"31", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"681", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"1088", " ", "S", " ", "T"}], "+", 
             RowBox[{"681", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"37498", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1007", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"3024", " ", "S", " ", "T"}], "+", 
            RowBox[{"1007", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1499", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"13390", " ", "S", " ", "T"}], "+", 
            RowBox[{"1499", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"37498", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30965", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"91253", " ", "S", " ", "T"}], "+", 
             RowBox[{"30965", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"18749", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"39200", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"65761", " ", "S", " ", "T"}], "+", 
            RowBox[{"39200", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"18749", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"206", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"225", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"124", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"327", " ", "S", " ", "T"}], "+", 
            RowBox[{"124", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"529", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"375", " ", "S", " ", "T"}], "+", 
             RowBox[{"529", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"679", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"2127", " ", "S", " ", "T"}], "+", 
            RowBox[{"679", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"731", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"1047", " ", "S", " ", "T"}], "+", 
            RowBox[{"731", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"85", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"151", " ", "S", " ", "T"}], "+", 
            RowBox[{"85", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"225", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"225", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"383", " ", "S", " ", "T"}], "+", 
            RowBox[{"225", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"731", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"2585", " ", "S", " ", "T"}], "+", 
             RowBox[{"731", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"518", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"795", " ", "S", " ", "T"}], "+", 
            RowBox[{"518", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2509", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"3053", " ", "S", " ", "T"}], "+", 
             RowBox[{"2509", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"129", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"2618", " ", "S", " ", "T"}], "+", 
            RowBox[{"129", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"1538", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"270", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"473", " ", "S", " ", "T"}], "+", 
             RowBox[{"270", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"405", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"179", " ", "S", " ", "T"}], "+", 
             RowBox[{"405", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"176", " ", "S", " ", "T"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"225", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"6", " ", "S", " ", "T"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{"34", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0"},
       {"0", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"149", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"537", " ", "S", " ", "T"}], "+", 
             RowBox[{"149", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"367", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"30", " ", "S", " ", "T"}], "+", 
            RowBox[{"367", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"427", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"1191", " ", "S", " ", "T"}], "+", 
             RowBox[{"427", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"109", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"348", " ", "S", " ", "T"}], "+", 
             RowBox[{"109", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"59", " ", "S", " ", "T"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"60", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"329", " ", "S", " ", "T"}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"109", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"685", " ", "S", " ", "T"}], "+", 
            RowBox[{"109", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"277", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"105", " ", "S", " ", "T"}], "+", 
             RowBox[{"277", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"283", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"311", " ", "S", " ", "T"}], "+", 
            RowBox[{"283", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"270", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"123", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"1034", " ", "S", " ", "T"}], "+", 
            RowBox[{"123", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"337", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"239", " ", "S", " ", "T"}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"526", " ", "S", " ", "T"}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"16", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0", "0", 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"S", "+", "T"}]], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"151", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"180", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"253", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"849", " ", "S", " ", "T"}], "+", 
            RowBox[{"253", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"810", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"928", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"525", " ", "S", " ", "T"}], "+", 
             RowBox[{"928", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"1620", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"853", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"2379", " ", "S", " ", "T"}], "+", 
            RowBox[{"853", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"1620", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"31", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"717", " ", "S", " ", "T"}], "+", 
            RowBox[{"31", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"1620", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"86", " ", "S", " ", "T"}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"180", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"388", " ", "S", " ", "T"}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"810", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"31", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"1390", " ", "S", " ", "T"}], "+", 
             RowBox[{"31", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"1620", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"194", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"255", " ", "S", " ", "T"}], "+", 
            RowBox[{"194", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"810", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"779", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"868", " ", "S", " ", "T"}], "+", 
             RowBox[{"779", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"1620", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"201", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"943", " ", "S", " ", "T"}], "+", 
             RowBox[{"201", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"810", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"673", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"1620", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"149", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"405", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"135", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"1654", " ", "S", " ", "T"}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"1620", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"181", " ", "S", " ", "T"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"180", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], "0"},
       {"0", 
        FractionBox[
         RowBox[{"124", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"225", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"269", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"1257", " ", "S", " ", "T"}], "+", 
             RowBox[{"269", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"877", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"480", " ", "S", " ", "T"}], "+", 
            RowBox[{"877", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"847", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"2091", " ", "S", " ", "T"}], "+", 
             RowBox[{"847", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"573", " ", "S", " ", "T"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"74", " ", "S", " ", "T"}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"225", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"225", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"944", " ", "S", " ", "T"}], "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"124", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"10", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"236", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"75", " ", "S", " ", "T"}], "+", 
             RowBox[{"236", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"239", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"328", " ", "S", " ", "T"}], "+", 
            RowBox[{"239", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"393", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"1604", " ", "S", " ", "T"}], "+", 
            RowBox[{"393", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"135", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"667", " ", "S", " ", "T"}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"135", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"764", " ", "S", " ", "T"}], "+", 
            RowBox[{"135", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"135", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"1216", " ", "S", " ", "T"}], "+", 
            RowBox[{"135", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"124", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"225", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0", "0", 
        FractionBox[
         RowBox[{"16", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"2", " ", "S", " ", "T"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"54", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"52", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"108", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"49", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"108", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"12", " ", "S", " ", "T"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"54", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"5", " ", "S", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"23", " ", "S", " ", "T"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"108", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"73", " ", "S", " ", "T"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"108", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"34", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"15", " ", "S", " ", "T"}], "+", 
            RowBox[{"34", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"108", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"71", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"64", " ", "S", " ", "T"}], "+", 
             RowBox[{"71", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"108", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"29", " ", "S", " ", "T"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"49", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"108", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"23", " ", "S", " ", "T"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"108", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"40", " ", "S", " ", "T"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"108", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"367", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"450", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"89", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"447", " ", "S", " ", "T"}], "+", 
             RowBox[{"89", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3556", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"825", " ", "S", " ", "T"}], "+", 
             RowBox[{"3556", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"4050", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3481", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"10803", " ", "S", " ", "T"}], "+", 
            RowBox[{"3481", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"4050", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"371", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"102", " ", "S", " ", "T"}], "+", 
            RowBox[{"371", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"170", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"257", " ", "S", " ", "T"}], "+", 
            RowBox[{"170", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"450", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"450", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"181", " ", "S", " ", "T"}], "+", 
            RowBox[{"450", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"742", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"4045", " ", "S", " ", "T"}], "+", 
             RowBox[{"742", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"4050", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2476", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"915", " ", "S", " ", "T"}], "+", 
            RowBox[{"2476", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"4050", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5738", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"4171", " ", "S", " ", "T"}], "+", 
             RowBox[{"5738", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"4050", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"411", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"1988", " ", "S", " ", "T"}], "+", 
             RowBox[{"411", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"3841", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"4050", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"540", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"361", " ", "S", " ", "T"}], "+", 
             RowBox[{"540", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"810", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"497", " ", "S", " ", "T"}], "+", 
             RowBox[{"810", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"4050", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"30", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"307", " ", "S", " ", "T"}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"450", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{"34", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"15", " ", "S", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"13", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "-", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"10", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"15", " ", "S", " ", "T"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"17", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"26", " ", "S", " ", "T"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"13", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], "0", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"15", " ", "S", " ", "T"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "-", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"5", " ", "S", " ", "T"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"15", " ", "S", " ", "T"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"23", " ", "S", " ", "T"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"7", " ", "S", " ", "T"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"7", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"8", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"29", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0", "0", 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"S", "+", "T"}]], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"124", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"225", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"269", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"1257", " ", "S", " ", "T"}], "+", 
            RowBox[{"269", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"877", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"480", " ", "S", " ", "T"}], "+", 
             RowBox[{"877", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"847", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"2091", " ", "S", " ", "T"}], "+", 
            RowBox[{"847", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"573", " ", "S", " ", "T"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"74", " ", "S", " ", "T"}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"225", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"225", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"944", " ", "S", " ", "T"}], "+", 
            RowBox[{"225", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"124", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"10", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"236", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"75", " ", "S", " ", "T"}], "+", 
            RowBox[{"236", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"239", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"328", " ", "S", " ", "T"}], "+", 
             RowBox[{"239", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"393", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"1604", " ", "S", " ", "T"}], "+", 
             RowBox[{"393", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"135", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"667", " ", "S", " ", "T"}], "+", 
            RowBox[{"135", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"135", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"764", " ", "S", " ", "T"}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"135", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"1216", " ", "S", " ", "T"}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"2025", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"124", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"225", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"16", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]]},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"30", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"107", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"411", " ", "S", " ", "T"}], "+", 
             RowBox[{"107", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"481", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"480", " ", "S", " ", "T"}], "+", 
            RowBox[{"481", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"91", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"183", " ", "S", " ", "T"}], "+", 
             RowBox[{"91", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"83", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"114", " ", "S", " ", "T"}], "+", 
            RowBox[{"83", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"17", " ", "S", " ", "T"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"60", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"287", " ", "S", " ", "T"}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"83", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"115", " ", "S", " ", "T"}], "+", 
             RowBox[{"83", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"23", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"15", " ", "S", " ", "T"}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"244", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"323", " ", "S", " ", "T"}], "+", 
            RowBox[{"244", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"270", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"429", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"178", " ", "S", " ", "T"}], "+", 
            RowBox[{"429", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"540", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"197", " ", "S", " ", "T"}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"298", " ", "S", " ", "T"}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"11", " ", "S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"30", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"S", "+", "T"}]], 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"S", "+", "T"}]], "0"},
       {"0", 
        FractionBox[
         RowBox[{"163", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"180", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"139", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"507", " ", "S", " ", "T"}], "+", 
             RowBox[{"139", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"810", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"544", " ", 
             SuperscriptBox["S", "2"]}], "-", 
            RowBox[{"195", " ", "S", " ", "T"}], "+", 
            RowBox[{"544", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"1620", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1189", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"3387", " ", "S", " ", "T"}], "+", 
             RowBox[{"1189", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"1620", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"493", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"951", " ", "S", " ", "T"}], "+", 
             RowBox[{"493", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"1620", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"128", " ", "S", " ", "T"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"180", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"180", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"409", " ", "S", " ", "T"}], "+", 
             RowBox[{"180", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"810", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"493", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"1960", " ", "S", " ", "T"}], "+", 
            RowBox[{"493", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"1620", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"137", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"480", " ", "S", " ", "T"}], "+", 
             RowBox[{"137", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"810", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1127", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"844", " ", "S", " ", "T"}], "+", 
            RowBox[{"1127", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"1620", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"87", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"1549", " ", "S", " ", "T"}], "+", 
             RowBox[{"87", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"810", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1009", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"1620", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"135", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"319", " ", "S", " ", "T"}], "+", 
            RowBox[{"135", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"810", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"405", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"1882", " ", "S", " ", "T"}], "+", 
             RowBox[{"405", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"1620", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"193", " ", "S", " ", "T"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"180", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"7", " ", "S", " ", "T"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0"},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", "2"], "+", 
            RowBox[{"3", " ", "S", " ", "T"}], "+", 
            SuperscriptBox["T", "2"]}], ")"}]}], 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"15", " ", "S", " ", "T"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             RowBox[{"3", " ", "S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}]}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"12", " ", "S", " ", "T"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"20", " ", "S", " ", "T"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"15", " ", "S", " ", "T"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}]}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"7", " ", "S", " ", "T"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"33", " ", 
              SuperscriptBox["S", "2"]}], "+", 
             RowBox[{"61", " ", "S", " ", "T"}], "+", 
             RowBox[{"33", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "T"}], ")"}], " ", "T"}], 
         RowBox[{"S", "+", "T"}]], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.896009916839649*^9, 3.89600991881312*^9}, {
  3.8960099535017147`*^9, 3.896009985002437*^9}, {3.898246919852078*^9, 
  3.898246928154727*^9}},ExpressionUUID->"4b8f0910-fdf0-47df-a6c2-\
5ba545f716a6"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440., 758.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (December 7, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3ee59524-47c1-4313-b34e-5a3b5b7c3f79"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 153, 3, 68, "Section",ExpressionUUID->"2f3a4984-fbdc-41e3-b7c9-c0fae59a1a22"],
Cell[CellGroupData[{
Cell[758, 29, 340, 9, 53, "Subsection",ExpressionUUID->"67e3e1cd-11e4-476c-b94d-26bb3252082a"],
Cell[1101, 40, 14391, 389, 823, "Input",ExpressionUUID->"4b0d3238-9c68-4e2b-b14a-bb3fe16f4008"]
}, Closed]],
Cell[CellGroupData[{
Cell[15529, 434, 342, 9, 37, "Subsection",ExpressionUUID->"2e7d6376-6f17-4233-9758-854da360f054"],
Cell[15874, 445, 50217, 1413, 3704, "Input",ExpressionUUID->"87d41961-1abb-4e8f-bab4-d69a75a61175"]
}, Closed]],
Cell[CellGroupData[{
Cell[66128, 1863, 341, 9, 37, "Subsection",ExpressionUUID->"9032927a-acac-49a2-9b47-1fc5145d2a58"],
Cell[66472, 1874, 110574, 2886, 9750, "Input",ExpressionUUID->"1560a3ff-b3ff-4381-a8e6-6363df2293e2"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177095, 4766, 164, 3, 68, "Section",ExpressionUUID->"0b37f658-c359-4a7a-bf54-7b6e548d2b74"],
Cell[CellGroupData[{
Cell[177284, 4773, 310, 8, 53, "Subsection",ExpressionUUID->"9b29c39e-caa4-4fd4-a937-d94e1a247548"],
Cell[177597, 4783, 3886, 111, 117, "Input",ExpressionUUID->"e3295def-bc8c-4b0c-b7fe-e514b2c3d7b9"]
}, Closed]],
Cell[CellGroupData[{
Cell[181520, 4899, 359, 9, 37, "Subsection",ExpressionUUID->"052ec2e4-5a63-4957-a74f-d37985c0c908"],
Cell[181882, 4910, 6718, 195, 290, "Input",ExpressionUUID->"d310bc58-ae24-4077-a0fe-54f851219574"]
}, Closed]],
Cell[CellGroupData[{
Cell[188637, 5110, 359, 9, 37, "Subsection",ExpressionUUID->"9df98793-bf4c-4743-9356-15fc7e508da3"],
Cell[188999, 5121, 9287, 256, 438, "Input",ExpressionUUID->"2e87a8a3-6afb-4015-b612-5460d7de8082"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[198335, 5383, 181, 3, 68, "Section",ExpressionUUID->"0f717ad4-176b-47ef-a153-43887249dbf3"],
Cell[CellGroupData[{
Cell[198541, 5390, 342, 9, 53, "Subsection",ExpressionUUID->"713ca085-f685-488c-ad80-a766462bf354"],
Cell[198886, 5401, 3513, 106, 135, "Input",ExpressionUUID->"2e13744a-eae0-40a8-b50d-671439b09f5b"]
}, Closed]],
Cell[CellGroupData[{
Cell[202436, 5512, 340, 9, 37, "Subsection",ExpressionUUID->"312af313-c6cf-4aa8-bf8f-a45a2429077c"],
Cell[202779, 5523, 236840, 6809, 1176, "Input",ExpressionUUID->"4b8f0910-fdf0-47df-a6c2-5ba545f716a6"]
}, Closed]]
}, Open  ]]
}
]
*)


